Is Network the Bottleneck of Distributed Training?

Recently there has been a surge of research on improving the communication efficiency of distributed training. However, little work has been done to systematically understand whether the network is the bottleneck and to what extent. In this paper, we take a first-principles approach to measure and analyze the network performance of distributed training. As expected, our measurement confirms that communication is the component that blocks distributed training from linear scale-out. However, contrary to the common belief, we find that the network is running at low utilization and that if the network can be fully utilized, distributed training can achieve a scaling factor of close to one. Moreover, while many recent proposals on gradient compression advocate over 100x compression ratio, we show that under full network utilization, there is no need for gradient compression in 100 Gbps network. On the other hand, a lower speed network like 10 Gbps requires only 2x--5x gradients compression ratio to achieve almost linear scale-out. Compared to application-level techniques like gradient compression, network-level optimizations do not require changes to applications and do not hurt the performance of trained models. As such, we advocate that the real challenge of distributed training is for the network community to develop high-performance network transport to fully utilize the network capacity and achieve linear scale-out.

==> figures/notebooks/Computation_time.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Computation v.s. number of servers\n",
    "\n",
    "computation time include `forward` and `backward`, because in between of `forward` and \n",
    "`backward` there is a loss synchronization takes a lot of time (we haven't broke down it into loss computation etc.)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "file_name = \"../Eval_computation_vs_num_servers.pdf\"\n",
    "\n",
    "intervals = ['ResNet50', 'ResNet101', 'VGG16']\n",
    "\n",
    "single_device = [97.57, 159.22, 160.983]\n",
    "sd_yerr = np.array([\n",
    "    [0.019, 0.674],\n",
    "    [0.070, 1.209],\n",
    "    [0.191, 2.778]\n",
    "]).T\n",
    "\n",
    "two_servers = [109.626, 184.042, 171.295]\n",
    "two_servers_yerr = np.array([\n",
    "    [0.009, 2.86],\n",
    "    [0.030, 2.31],\n",
    "    [0.461, 3.70]\n",
    "]).T\n",
    "\n",
    "four_servers = [109.99, 184.016, 175.77]\n",
    "four_servers_yerr = np.array([\n",
    "    [ 0.069, 2.62],\n",
    "    [0.157, 3.239],\n",
    "    [0.447, 6.712]\n",
    "]).T\n",
    "\n",
    "eight_servers = [110.14, 185.35, 173.540]\n",
    "eight_servers_yerr = np.array([\n",
    "    [0.066, 3.235],\n",
    "    [0.0501, 2.55],\n",
    "    [0.287, 6.52]\n",
    "]).T\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - 2* width/n, single_device, width/n, label='1 GPU', \n",
    "                yerr=sd_yerr,\n",
    "                error_kw={'capsize':2, 'elinewidth':1},linewidth=0.5,\n",
    "                edgecolor='black', color='k')\n",
    "\n",
    "rects1 = ax.bar(x - width/n, two_servers, width/n, label='16 GPUs', \n",
    "                yerr=two_servers_yerr,\n",
    "                error_kw={'capsize':2, 'elinewidth':1},linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "rects2 = ax.bar(x, four_servers, width/n, label='32 GPUs', \n",
    "                yerr=four_servers_yerr,\n",
    "                error_kw={'capsize':2, 'elinewidth':1},linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "rects3 = ax.bar(x + width/n, eight_servers, width/n, label='64 GPUs', \n",
    "                yerr=eight_servers_yerr,\n",
    "                error_kw={'capsize':2, 'elinewidth':1},linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "ax.set_ylabel('Computation time (ms)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "ax.legend(\n",
    "    frameon=False, ncol=1, loc='upper left', \n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 250)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# ax.axhline(100, ls='--', c='k')\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fixed  with Two Nodes\n",
    "\n",
    "\n",
    "file_name = \"../Eval_computation_vs_bandwidth.pdf\"\n",
    "\n",
    "intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "\n",
    "resnet50 = [49.45, 50.98, 53.12, 53.53, 54.52]\n",
    "resnet50_yerr = np.array([\n",
    "    [0.78, 4.5],\n",
    "    [0.86, 4.24],\n",
    "    [1.07, 4.04],\n",
    "    [1.039, 4.78],\n",
    "    [1.102, 4.36]\n",
    "]).T\n",
    "\n",
    "resnet101 = [108.98, 110.10, 114.04, 117.72, 120.90]\n",
    "resnet101_yerr = np.array([\n",
    "    [1.70, 9.27],\n",
    "    [1.035, 8.37],\n",
    "    [1.036, 6.10],\n",
    "    [1.56, 8.05],\n",
    "    [5.04, 5.93]\n",
    "]).T\n",
    "\n",
    "vgg16 = [10.08, 9.70, 9.45, 9.71, 10.16]\n",
    "vgg16_yerr = np.array([\n",
    "    [0.53, 2.80],\n",
    "    [0.66, 2.64],\n",
    "    [0.54, 1.76],\n",
    "    [0.73, 2.77],\n",
    "    [0.68, 2.32]\n",
    "]).T\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf', fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "line1 = ax.errorbar(x , resnet50, label='ResNet50', marker='^',\n",
    "                yerr=resnet50_yerr, capsize=5,\n",
    "                linewidth=1,\n",
    "                 color='tab:blue')\n",
    "\n",
    "line2 = ax.errorbar(x, resnet101, label='ResNet101', marker='o',\n",
    "                yerr=resnet101_yerr,capsize=5,\n",
    "                linewidth=1,\n",
    "                 color='tab:green')\n",
    "\n",
    "line3 = ax.errorbar(x , vgg16, label='VGG16', marker='s',\n",
    "                yerr=vgg16_yerr,capsize=5,\n",
    "                linewidth=1,\n",
    "                color='tab:orange')\n",
    "\n",
    "ax.set_ylabel('Computation time (ms)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "ax.legend(\n",
    "    frameon=False, ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1),\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 170)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# ax.axhline(100, ls='--', c='k')\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Eval_CPU_util.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "file_name = \"../Eval_cpu_util.pdf\"\n",
    "\n",
    "intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "\n",
    "resnet101 = [14.17, 17.80, 22.42, 22.04, 21.2]\n",
    "resnet50 = [14.58, 19.67, 24.89, 24.83, 25.23]\n",
    "vgg16 = [14.29, 14.56, 16.27, 17.17, 19.95]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, resnet50, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects2 = ax.bar(x , resnet101, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, vgg16, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "ax.set_ylabel('CPU Utilization (%)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "ax.legend(\n",
    "    frameon=False, ncol=1, loc='upper right',\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 50)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Eval_bw_affect_scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_fig(data, saveto, markers=None):\n",
    "    intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "    \n",
    "    # setup figure properties\n",
    "    font_size = 18\n",
    "    plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "    plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "    \n",
    "    x = np.arange(len(intervals))\n",
    "    # setup xticks\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels(intervals)\n",
    "    \n",
    "    ax.set_ylabel('Scaling factory (%)')\n",
    "    ax.set_ylim(0, 100)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    # end ax setups\n",
    "    \n",
    "    for label in data:\n",
    "        if markers:\n",
    "            m = markers[label]\n",
    "            ax.plot(x, data[label], label=label, marker=m)\n",
    "        else:\n",
    "            ax.plot(x, data[label], label=label)\n",
    "    \n",
    "    \n",
    "    box = ax.get_position()\n",
    "    ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.9])\n",
    "    \n",
    "    ax.legend(frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.2),\n",
    "          prop={'size': font_size-1})\n",
    "    \n",
    "    \n",
    "    plt.savefig(saveto, format=\"pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw ResNet50\n",
    "data = {\n",
    "    \"2 x p3dn\": [13.15,68.5,74.31,74.73,75.05],\n",
    "    \"4 x p3dn\": [7.55,49.65,73.34,73.53,74.24],\n",
    "    \"8 x p3dn\": [7.38,47.26,68.89,70.97,71.6]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"2 x p3dn\": \"^\",\n",
    "    \"4 x p3dn\": \"s\",\n",
    "    \"8 x p3dn\": \"o\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_affect_scaling_resnet50.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw ResNet101\n",
    "data = {\n",
    "    \"2 x p3dn\": [40, 60, 65, 65, 65],\n",
    "    \"4 x p3dn\": [30, 55, 60, 60, 60],\n",
    "    \"8 x p3dn\": [25, 55, 60, 60, 60]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"2 x p3dn\": \"^\",\n",
    "    \"4 x p3dn\": \"s\",\n",
    "    \"8 x p3dn\": \"o\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_affect_scaling_resnet101.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw VGG16\n",
    "data = {\n",
    "    \"2 x p3dn.2xl\": [9, 23, 30, 40, 40],\n",
    "    \"4 x p3dn.2xl\": [9, 20, 28, 39, 40],\n",
    "    \"8 x p3dn.2xl\": [9, 20, 25, 35, 36]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"2 x p3dn.2xl\": \"^\",\n",
    "    \"4 x p3dn.2xl\": \"s\",\n",
    "    \"8 x p3dn.2xl\": \"o\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_affect_scaling_vgg16.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Eval_bw_simulated_scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_fig(data, saveto, markers=None):\n",
    "    intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "    \n",
    "    # setup figure properties\n",
    "    font_size = 18\n",
    "    plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "    plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(6.3, 4))\n",
    "    \n",
    "    x = np.arange(len(intervals))\n",
    "    # setup xticks\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels(intervals)\n",
    "    \n",
    "    ax.set_ylabel('Scaling factor (%)', labelpad=1.5)\n",
    "    ax.set_ylim(0, 100)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    # end ax setups\n",
    "    \n",
    "    for label in data:\n",
    "        if markers:\n",
    "            m = markers[label]\n",
    "            ax.plot(x, data[label], label=label, marker=m)\n",
    "        else:\n",
    "            ax.plot(x, data[label], label=label)\n",
    "    \n",
    "    box = ax.get_position()\n",
    "    ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.75])\n",
    "\n",
    "    ax.legend(frameon=False, ncol=1, loc='upper left', bbox_to_anchor=(0.0, 1.35),\n",
    "          prop={'size': font_size-1})\n",
    "    \n",
    "    ax.axhline(100, ls='--', c='k')\n",
    "    \n",
    "    plt.savefig(saveto, format=\"pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"630\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw ResNet50\n",
    "\n",
    "data = {\n",
    "    \"8 x p3dn (measured)\": [7.38,47.26,68.89,70.97,71.6],\n",
    "    \"8 x p3dn (simulated)\": [7.59,53.91,90.86,99.23,99.27]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"8 x p3dn (measured)\": \"o\",\n",
    "    \"8 x p3dn (simulated)\": \"^\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_sim_scaling_resnet50.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"630\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw ResNet101\n",
    "\n",
    "data = {\n",
    "    \"8 x p3dn (measured)\": [6.4,43.98,67.29,65.67,66.99],\n",
    "    \"8 x p3dn (simulated)\": [6.59,49.92,88.8,99.49,99.51]\n",
    "    \n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"8 x p3dn (measured)\": \"o\",\n",
    "    \"8 x p3dn (simulated)\": \"^\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_sim_scaling_resnet101.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAABOwAAAMgCAYAAACQyP3EAAAgAElEQVR4XuydB7QkRfm3C0EkKrDgAgsiCojkoCRBXAlLzqJECQsrGckSJC4CksOSkYyARMlJclD5wwpLxkBQwhJkyRK+87RfjzW9PTPdc2fu7Xvv857DUXaqq6qfqm62fv2GST7//PPPgyYBCUhAAhKQgAQkIAEJSEACEpCABCQgAQlUgsAkCnaVWAcnIQEJSEACEpCABCQgAQlIQAISkIAEJCCBhICCnRtBAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIAEJSEACEpCABCQgAQlIQAIVIqBgV6HFcCoSkIAEJCABCUhAAhKQgAQkIAEJSEACElCwcw9IQAISkIAEJCABCUhAAhKQgAQkIAEJSKBCBBTsKrQYTkUCEpCABCQgAQlIQAISkIAEJCABCUhAAgp27gEJSEACEpCABCQgAQlIQAISkIAEJCABCVSIgIJdhRbDqUhAAhKQgAQkIAEJSEACEpCABCQgAQlIQMHOPSABCUhAAhKQgAQkIAEJSEACEpCABCQggQoRULCr0GI4FQlIQAISkIAEJCABCUhAAhKQgAQkIAEJKNi5ByQgAQlIQAISkIAEJCABCUhAAhKQgAQkUCECCnYVWgynIgEJSEACEpCABCQgAQlIQAISkIAEJCABBTv3gAQkIAEJSEACEpCABCQgAQlIQAISkIAEKkRAwa5Ci+FUJCABCUhAAhKQgAQkIAEJSEACEpCABCSgYOcekIAEJCABCUhAAhKQgAQkIAEJSEACEpBAhQgo2FVoMZyKBCQgAQlIQAISkIAEJCABCUhAAhKQgAQU7NwDEpCABCQgAQlIQAISkIAEJCABCUhAAhKoEAEFuwothlORgAQkIAEJSEACEpCABCQgAQlIQAISkICCnXtAAhKQgAQkIIGuEDjppJPCG2+8kfS90047hSFDhnRlHDuVwGAmcPzxx4e33347TDLJJGGXXXYJ00033WDG4b1LQAISkIAEBgwBBbsBs5TeiAQk0NcEnnrqqXDJJZeEu+66Kzz//PNh/PjxYdJJJw0zzjhj+Pa3vx2GDx8eNtlkkzBs2LC+nuqgGv9f//pXOO+888Kdd94Zxo0blwhIn332WbIu888/f1hxxRWTdZl11ll7jcsWW2yRzCm1Aw88MBx00EG9Nn5vDHTOOeeErbfeOhlq5ZVXDjfffHNvDOsYEhgQBM4999yw5ZZb1u5l+eWXT95heXbMMceEPfbYI/lpo402ChdffPGAYOBNSEACEpCABAY7AQW7wb4DvH8JSKDHBBCAdthhh3D55ZcnQlAzm3zyycO2224bjjrqqDDllFP2eGw7aEzgvffeC/vss084/fTTw3/+85+mqL74xS+GkSNHhtGjR4fpp5++61gHumD3t7/9LSy88MJhwoQJiWg9duzYRBzVJCCBYgTKCHYff/xx8nw999xzSee//e1vw49//ONiA9lKAhKQgAQkIIHKElCwq+zSODEJSKA/EMBja9VVVw0vvvhiqekutNBC4cYbb+xVr65SE+znjV9++eWwwgorhKeffrrUnXz9618P119/fZhvvvlKXVe28UAX7H7wgx8knqbYqFGjwmmnnVYWke0lMKgJlBHsAPW73/0u/OhHP0qY8dHhySefDEOHDh3UDL15CUhAAhKQQH8noGDX31fQ+UtAAn1G4JVXXglLLrlkeOGFF+rmMNNMM4W11147zDvvvMmfP/HEE+Hqq68Ob775Zl07PJDuueeeMO200/bZPQzEgcnltMQSS4Rnn312onVZc801k/DkySabLOAFhjhH+HJsM888c3j44Ye7KqYOZMHuggsuCJtvvnmCdOqpp068fmCqSUACxQmUFezoeemllw4PPvhgMgjPYBx2X3xkW0pAAhKQgAQkUBUCCnZVWQnnIQEJ9DsCG2+8cZKzLrbtttsu/PrXv06EitjeeeedsPPOO090gCJBOAnDtc4RyIph9Lz77ruHQw45JEw11VR1A3366adhzJgxye9x2Oxqq62WiHndsoEq2LHPv/WtbwXEbGy//fYLhx12WLcw2q8EBiyBdgS722+/PcnJiVGA4u677w7LLrvsgGXkjUlAAhKQgAQGOgEFu4G+wt6fBCTQFQKEWuKp9fnnn9f6/9nPfhZOPfXUpuNtttlm4cILL6y1IXfaX//61zDbbLN1ZZ6DrdPHH388LLjggnW3XUQ0igskpBfjqYIHZTdsoAp2e++9d5KfEfvyl78c/vGPf1ixshsbyD4HPIF2BDugfP/73088t7HFFlss/PnPf07EO00CEpCABCQggf5HQMGu/62ZM5aABCpA4Mgjj0wKGqRGxdG///3vE3nWZadKWOycc84Z8ERK7eSTT06KVmg9J4BoSpGJ1PD2QsQjBLaVffe7300Ot6ntuOOO4aSTTmp1WVu/D0TB7vXXXw/kAHz//fcTJrvttlugeqUmAQmUJ9CuYPf73/8+rLXWWrUBScdAigZNAhKQgAQkIIH+R0DBrv+tmTOWgAQqQGCjjTZKKvGlhufc+eefX2hmJAYnQXg71xYaYBA3wlORghOpEW5M2HERI2T2wAMPrDUlD95DDz1U5NLSbQaiYLfnnnuGo48+usaC3I14oWoSkEB5Au0KdoT5zz777OFf//pXMuiiiy4a/u///q/8BLxCAhKQgAQkIIE+J6Bg1+dL4AQk0FkCEz78T3jl3x+G9z7+NEw9+aRh5q9MEaad4oudHcTekgqkd9xxR43EvvvuG0aPHl2IDJ55eOilttJKK4Vbbrml0LU2akzg3//+d0BIfeyxx8JLL72UNHzmmWfC3HPPXQjbGWeckVQ0TQ1PSMKVu2EDTbCD/bBhw8J7772X4FpqqaXCAw880A109imBQUGgXcEOOL/4xS/CEUccUeNERfJVVlllUHDzJiUgAQlIQAIDiYCC3UBaTe9l0BIgj9oDf30jXPDAP8ItT7waPv3sf3nVJv3CJGHE/EPDpkvNEZb+xhBz2XRol6y66qrhpptuqvW2/fbbh1NOOaVQ73h8nXjiibW2HKQ4UA1mQ2D74x//mAhtiD5DhgxJctEtvvjiYfLJJy+NBgFp3LhxYZlllil87eGHH54USUhtgQUWSMS/MjZhwoTEK++pp55Kwp4JlZ5jjjnC8ssvH6aYYopaV50U7AizRhzDs/CNN94I008/fSKekcvqK1/5Spnpt92WsO6ddtqpdj1hydtuu23b/aUX/vOf/wz3339/Em7+0UcfJfdDmDOJ9KeccsqG/fNOpNLvI488EgjVhT2VaqmiiRDbU4M1+/XVV19Nqj9PN910YejQoYGw6q997Ws97b52PTkAx44dm6wr/3z44YfJvXz1q19NhOhFFlmkKYdWE/n444/Do48+moSNcx+ffPJJ8uyxb8l/xt7tb8azQGj7Bx98EL75zW8mzx73U8R4fu+7777AvmPffOlLX0rWFU9Rqnp3IhccjNmb6bpOM800SQ5T9jQVxlPriWDHhwqek9TWWWedcNVVVxVBYBsJSEACEpCABCpEQMGuQovhVCTQDoHHX/532O2yR8Mzr77b8vJ5hk4Tjt1wkbDAsN45xLecUD9usOuuu4YTTjihdgcLLbRQcgArYtlcaQgdsYBXpI+8Nnj8USEwLoTxjW98I/zlL39pmVuP/jjQrbfeenVdb7LJJnVFMtqd2w9+8INw11131S6nIit55RDVCKW8+eabw2effTZR94gHiFt4jPD/u2nDhw8Pd955Z22ITTfdNFxwwQWFhuSATEjtFVdckYgqWUNo2nzzzZOKqRRjKCPYxSLBiBEjakIxgtHBBx8cbr311roKt+nYFDTBE5R5see6aYiriD6pIWjNOuusLYck5x2iFIYggniEIWiw5rfddlvdfk47pAoz+QqzlX/ZQ4iFeLCm/WYngWhHYYyy1TPZs2eeeWbSP89UI5t//vmTueGtyRqUNcQmxsDr9oUXXmh6OaLl6quvHvbYY49SBVKYP9WsyW/27ruN/9vB+2PdddcNvO9aFcbpicDETfb0mXjxxRfDT37yk0TgjY01WH/99ZN8lI2EOz6+wINiDXG16LifWWaZJVAZvN130dtvv53su7PPPju89tprE60r70PWknkgxvaU57zzzhsojoTRN89DkWey7H61vQQkIAEJSEAC3SOgYNc9tvYsga4TuOfZ18OoCx4O73/8aeGxppp80nD6ZouH5eb+35f8whfbsEYAcQwxJLYbbrgh4HnXzBAgCIGNDcEFoa0TFlfpTPujoAUeUM2Mwy6CyVtvvVVrhocG4gEeID21PMHu8ssvDyNHjqwVKWg2xgwzzJAIh634tjvP6667Lqy55pp1l19//fVhtdVWa9kledsIiW500I87wPsKkQSx97zzzqv9RO68gw46KHesrGCHN+YBBxyQhLyRr6qVcf3++++fiFvdMLzY8MZKDfGumaAVzyFPsMPTERZFeLJneRbZH3igbbDBBnWia6P7RcBAfEMkKmJUDEbAff7554s0T9rMNddc4dJLL61j0+xiPDLx1L3ooosKjxE3pMgHe7GVFxj7Bk/SPIG80cBTTTVVsmd5XhtZTwWmngh25BNFlH7uuedyp4dITk437iM2PCT5KHH77bcXZo74jvhH3tKihvjK/sFrr5Uxx9NOOy15trfccstaczwF4w8KrfrJflRCCETY1SQgAQlIQAIS6D8EFOz6z1o5UwnUEcCzbsPTHygl1qUdINpdNmppPe16sKfwYltuueWS8KnUCGdCkMPbLs/wQEKY45CY2ve+973Eq6PVIbvoVBE5CAONq53SNwdSPMjyjIMhvzGP1PDcIbQT8aUTlhXsEDepZEh4WGwcrKkymv1z2kw66aThkksuCRTt6JSxjghnCCWE0KVW9HD885//PFDYIs9ScSCtmpq2IZwRMTTmXUawIwwyzoFIv1/4wheScFFCgRsJMQguO++8c6fQ1fpBXMPTLzU8JvEkKmJZwQ4Pz7jwB32wfwk5bXRveE+dc845Sehj6qGXjs1+wuOR0M+sEWqNlyKiXzOjQAziTJ7nJHuSMRDb8sRTPAERk9ZYY42mY+DlxjOCZ2GeIZoTCku7vHmk17QqssK6IOrn2bTTTpuEgHIveby45uKLL07yROZZXwp27A/E0UaGtyMiWGwURUGQb+SJSZ+8EwjFzrNf/vKXdfu+0dh43f74xz/O3R94//GeYG/Hxr7iAwLifmpF30lpe4T9+IMDHqXxO6fI82kbCUhAAhKQgAT6loCCXd/yd3QJtEUAkWHE8XcXCoNtNMC3hk4bbtp1uY4JRW3dSD+/iHA1xLG4KimHrx133DEJzUKUQWx49tlnk8MkgkmalJ9bJ88Y4VudzHlFv4yHx1Mc6oYwQj62PG+5rOBCH3gfNfOmKbt0WcEuFTnoh1AzRJoNN9wwyb+G4PSnP/0pEcLiSry0RVBA1CDssB1DCETw+Nvf/hb+8Ic/JEJPNpSZvFccbJlXM/vNb34Tttpqq7omiB6EzOG1k64r3ovcB55jhMXlWVHBjv7Js4Uh0jEOueKWXHLJJPwSwRaxFk+rK6+8sm4oBD2KaOCN1kkjz2BchRKRYe211y40RCzYIRKnoinPDeGHeIeyl1l3fvv973+fhGemFTDTQbj/tKLvPPPMk3gUIpKl+wkhD1Hx2muvrZsX4u9ll13WcK7kQ0Moib39EM622WabRMRjbogr7FkEeQQtwttj8Zd3AnMjJ2Ijw/PpmGOOqfuZ8GfC5XnHcB+pkV+NvXvcccdNJPCxP1555ZWJPMm4lrBt5hDfC88lAisfDtJ8h/z35cknn0xCMnlnxeIdIZW8X7KeavTfV4Id+5n8e6mRu5E9yfuP9whrz/9+5zvfqbWhPdVTsyHHfERgz/ExJs2RyPPLnsYzEfaxEd6afQfEvyMKMpdYZGVvs3+22267Wl48RFK8fPGCTcNYs3ulrGDHe4I1TVMksE/5WNTt1AKFHnwbSUACEpCABCRQiICCXSFMNpJAtQjc//z4sPGZD/V4Updss1RY+pvdzQvW40lWvAMOcIQtla3ySjgtnl2Idt2wPDGJA+KYMWPqhkOYwrsu9g7qVN66eKCsYJf+xsEYEQVvljwjDJZQuXh+CBixZ2NRfoh1iC3NwkgReTiE4wXXzAgdpnhB7BmD+IQnI3m/8gxhd+WVVw4c4rNWVLBLr+Mgfs011yRiUiNDoMqG2Z511llh6623LoqsZTtEAdYu9uojLBHRs4jFgl3anjUidyDhrXmG8IxQlueFieCCF2aeoIRwwd7m99RSj7K8wiasLR6mCDapsbZwbya+cf8UkonDZ8knRphwXk472lPUIL4fBDxCGJsZ+5hceaxpbAiQeV6ou+++ezj22GNrTclNh/cgwm8j472Gl1b8zPBuyQsl7ivBLp07HyMQqbMpBxCwY7GO9gjKsXjLfuF93GjPcQ0CIB9iCJVPDVEPQRCROM8QD2OvNvY2c2wU2o83H7ku80TksoId88k+Xwjerbw9izy3toqu5L0AACAASURBVJGABCQgAQlIoHcIKNj1DmdH6UcEPvvs8/DW+xOHT1XpFva64i/h9icnTlpddo4rfvur4cj188M3y/bVjfbTTzV5+MIXJulG1x3vk0MsnhmxZ03eIBzYySfXiQqarW6Cw2UcJoZnByG7P/zhD5NLEZ0IB4wFiU7mrYvnlyfYIVLg+ULYYDPDywevqti4j2wOwVY8qDTarEIoB2JyUxUJA856JXIQ5+AeV2bMmw/eT3gHxh5BtCsr2CE2ZHPuZcdDRCN8Nq50ixdjs9DBVgyzv+Pple4nfkP4QNgoGuKdJ9jhiYiXYjNDkEJsio215V6b7Sf2etajlbDYvKIceFTF88CTi/3aSJCN50K1Y56teJ3PP//83Lxnhx56aCC8MjXEQPYSHlGtDNZ4vaVel7Qnn+Lo0aMnuhQvurggQ9brrNFYeNoiYqeG52Nenr2+FuzwYiX0tJWRj5DCI7FRcIdKqq0MUZV3WfzBAA+7mE/aB/nmsmkIYPTTn/606TB5KQq4oB3BDnEuFhjxPGW/aRKQgAQkIAEJ9A8CCnb9Y52cZS8SeOPdj8Lih93WiyM6VCMCD++/YhgyzZcqDQivGXJCUWWwqOHRQt4tPGjmmGOOopeVbkf4JaJBHPaFqEHoHsIKc4jDJjudty6ecJ5gx8GZUMZWhmcUHlVxfrJGokGzvu6+++6mHmnptRxyTz311IZVMZkPog0CYGoIOwhNReyMM85IKojGVkawg0WjXGfZ8bNedvCGe6cMjy08t1LDkwkhqKhlBbuhQ4cmOcXwfGtmp5xyShJ6HlvRHH1UO43D2PGYwzMvNsJGeTbj0FtCULPCcbM5ZtnEVXDj6/AIQ4BOrawXZPb6vHxt9I1A/tRTT9XGQXTCW7WV8dzwrmLP8w/3wfOctb4U7KiqSihpEaEYLzryyqWGt12cK64VD8K/CXNNDe9M3rHs3dgQ5hBpU0MkzFawbTQW6zTffPPVVUhuR7DbZ5996vJd4i0ZC3it7tXfJSABCUhAAhLoWwIKdn3L39ErSEDBrjqLUnXBDq86wkyzScnx0KK4xOyzz57ki0LYufnmm5P8YbER1kjoE2GS3bK8kFfC7fAEI49SbJ3OWxf3nRXs8Pa59957C9/26aefnoT/pQY7vJeahfNlO+egiicMggPeUngYEi6HWJL1jJxxxhmT6qN53naItNlCBeT1oipoESOP4cwzz1yXY7CMYEeeK6rEFjG86fC0TI3QTPKTdcoQzRDPUisbTp0V7BA5EH5aGWuZDe0jRxvCTSvDmy4uypLn+cZzQzhjani7UeEzziXXahzaI+KkOcRoj1CIR1zW8JTj/cA/eGWl+eRajcHvVB+NPd4aMSQnXhy6zzNJ8Zc0V1uRsZq16UvBrpFImZ0v+fhgG+eUyxNsW7HgvcCHj9Tgz0eE1FhzihBRuTi1skIs+yCuCtuOYJddE0TbvJD8Vvfr7xKQgAQkIAEJ9A0BBbu+4e6oFSagYFedxamyYEcIFZ4ace4uPHc4lHEwzhoHOEK2EDjiMDlCKRGGsiFanVwFwu3iMKjJJpss8WCKC2CUFVrKzi8r2BX1hkrHwesKcSe2Rx55JAn57KnhRYXnVDZvFOs5bty4pApobHjfUVU2NeZFEYsyhkcX+aRSKyPYIVbF1R+bjYtAE+9HPKTi3Gpl5pzXNhtyx/4mrLioZQU7vNKovNvKsuGGPEetwtHTPrN5xfJysuEtud9++9Wm0a7QmfVqQ0AlLLlTRgVi+ou9phDwyAGYtazHH7/Dn8rBhFcXFZwbzb0vBbsioabMGw83PhbERph61juu1frwoSauOpvND4oojodcbHy4KeNRnV2vdgQ7xMg41BfP6vi93+o+/V0CEpCABCQggb4loGDXt/wdvYIEFOyqsyhVFezwzMJDDQ+a1Eiyj8cYnlPNDA+aZZddti7UjoMy3hqtwgDbXRlyIlHcgYqXedatvHXxWFnBjoNzWZGS6oax2EnxgNh7rF0+6XUIF1mxKS/5f7Zd2ZA6xsuKqGUEO8JhCYstYllhqx1xsdk4hNiSAy41RK7DDjusyNSSNlnB7vLLL2+a+D/tOHtfPHfZyrGNJpHdi3mC3XrrrRcQ5VND6KSaalkjXyWib2o9ySHGewexFQ8pvDzhzj9ZD99G4juVSCmOQKXQPCNcHs9gQmzJS1i2mmhfCnbkUswL083eJxV8d9lll7o/Zo2K5AuML0IIj/cH7/S4uASpBkg5kBqFWVi/MsaHnDhPZzuCXTbHJOPjzdkqb2iZedpWAhKQgAQkIIHuEVCw6x5be+6nBKpedOLdjz4JPzz6rvDp55/3mPCkX5gk3LH78mGaL03W47660UFVi04cddRRSd661DjskddooYWKFfBArOKAF4fKkdcsG6LaSaZ4gOGNxqE9tm7mrYvHyYokr732WhIyVsZIxh+LH0cffXRd/rQyfeW1RdhcYoklkrVMjRBIKgHjwZVaVswhVBevuzKWreJbRrArE36bFbbw8Ilz75WZc17b7JoceeSRYa+99ircbVawI3S8SIh4T+6riGCX9cIrfEMtGuZVas5eQtgm1YbJNYg4RxVZnt+4InGzYZp5yxIKjBgXF6nI64tQc/IRrr766oFqskUKsfSlYDd27NhC79+sUN6pdc2GmmaFwXY8NFnzuMBJO4JdNt8e94tg26oKdqe42I8EJCABCUhAAj0joGDXM35eLYE+IbD9RQ+HGx57pcdjr77gLOGUTYp56vR4sAHUAaJOnFgfLy+8vcoYYUqEK6WGQHDXXXeV6aJ027zDam+My0SzIgleQSRrL2PZKpdUakXo6qSRjJ5Q59jwnEFgTQ1B6dZbb639O55XiLhljAqnVDpNrYxgx0E+Gx7caOyeCFtF7gfP0jg3I8JlnGuwVR9Zwa6op1RP7quIYJcVIlvdR9HfqWJKaHyeke+MUNxzzjknUDCmqOGZG3vZtQpvJ7ycitZlig/Ag8IqcZ627Pz6UrBjDzarAJ3ONZtzsSjjVu0IqSW0NrVsSDV5E2NP1Fb98fv48ePrPmq0I9gh9mbzOpZ5fxSZp20kIAEJSEACEugeAQW77rG1Zwl0jcD9z48PG5/5UI/7v2SbpcLS3xzS434GUweffPJJUmGVYhKpcQDnIF7GyDG1+eab1y7B0w2vl7KhWUXHxEsMD8A4CXp6bVmRpeiYcbtYJKGSI95sRSo6xn1kwy8JvYzzjLUzr+w1rAHha3FuwiyfTgh21113XZI3LLX+Kthlc7QRXogYVNSqKtgROoonY6etUfg04fSI+HnPZ3YO5FbE+w2xnVyGv/rVr8J5551Xa9ZKsEsb4r138cUXJxVSY8/VZvdMyCwfGngHZq0vBbuiItS2224bKK7TaaOQRSyydkKwI3R12mmnrU21HcGOarM8o7E1KnzSaSb2JwEJSEACEpBAzwko2PWcoT1IoNcJEEo54vi7wzOvvtv22N8aOm24adflSosmbQ84QC4klDOboLxMTrEUA9dw6I6tW6FK7BfyUhFml2eIhcwne7Dr5JJlvZoI78sWc2g1HmFlTz/9dK0ZYWc77bRTq8tK/06oLt4tqXH4xrsotWxILCIAVWzLGB6ZsbdSfxXsshVXf/3rXwfy/hW1qgp2WXGYEPgjjjii6G2Vakc+OsaLK5fSwTTTTBOWWWaZsOiiiwb2Prkm+YcKx7Eh/MdFJooKdnEfL7zwQlJBFg9H/mmWD5CCKbF3cNpPTwU75o2AmFo3ngnWMfaGhTuhx522bEgsAnD87ioyHmsQVxRuR7DLC4klLUIsBBaZi20kIAEJSEACEugbAgp2fcPdUSXQYwKPv/zvsOHpD4T3P/60dF9TTT5puGzU0mGBYV8pfe1gvwBRLVtYomj+pJjdM888kxy+Y3vxxRcD3jOdtryce+Qyi0MZF1544fDQQw91rfBFVrArk4cNHoiOCHx4naRGlVWqlKaG4IGnDYn5uTfyNLVTlCIr2B1//PF1ieqpKEuV29TI84XHXBnLHui7IU4wn56Ejha5H/KhIfCk1uw+8vqrqmCH59qNN95YmzL5Jckz2Q0jtyTvkNTIl8gzy5hx7sRGYxPCTSh3au0Idtm+8b674YYbklD/OKdj2i4bJs6fZwU7Ct3cfffdhZFl0wR045nIvgsJF+Vd3GnDa5Hcf6khkPGRooxXMUIu7+XU2hHsWCc8MVNjfLzEyVGoSUACEpCABCRQfQIKdtVfI2cogYYE7nn29TDqgodLiXaIdadvtnhYbu5yCf9dhv8SIJST3GtxyGRWOCrC6r777qvLi8Y1CE6drhSL5xzVWOMQ3n322ScJ4SUXX/znCFHHHXdckemXbpMV7IpWA00HyhM4ycX1ta99rTYXctodfPDBtX+fb775Cof6pRe99957ifdJXBAkG/JMSB1edamVqVCaXrPVVlsFCk+k1g1xgr67Ldj99Kc/Deeff37tPkaOHFkq5LCqgt3uu+8ejj322Np9dcsTC0ELISY2vMw22mijws9Y1hsQz82LLrqo8PWtGiLabbbZZsm7LzU8WxGdY2MfsB9SK5u3Leut2Y1ngnc1HoKpkYKAUFa8GTtpfJDAqy62J598MvGULGpZnu0IdllPXj4I8WFIk4AEJCABCUigfxBQsOsf6+QsJdCQAJ52u132aKHwWMJgj9lwYT3rerif8MogmXdqO++8c53HVZHuqaaJcJZaNw5SiE+LLbZYnQcJ1R6pFInomBW48L7Aq2jEiBFFbqFUm6xgV7ayKuIJIkpqFDuI14A/v+qqqwLhqrEh9GWTrjeb+LXXXhvIMxYbHntxtca8wzhFSLIhzo3GQQykv7haazfECcbvtmBHHsEDDjigdqvk96PSa1GrqmBHyCceX6l98YtfTMJEhwwpnvMTgYu9hBiERyv3irfT/PPPX+v30EMPDRSDSW3YsGGJoFLUE+v9999P5hSH0+YVwWHPkiePsEz+IZ9lLG63Wi8ExLhYRp5X6aWXXlrn0VrGe40PB+SO5H5S68Yz8dZbb4UZZ5yx7oMLax2LeK1Y8DvvbvLDsaasLZ5weJvGxjudfHGplQ0X32KLLepyE7Yj2GX/OzN8+PBwxx13FLlF20hAAhKQgAQkUAECCnYVWASnIIGeEkAAePCvb4YLHvx7uHncq+HTzz6vdTnZFyYJI+afOWy61BxhqW/MUPgg2NM5DeTrEehOOumk2i1yACQUs6iXBgd5vL/iUKx28qC1Ypz14kJ0oFIhIXgYh2S8cx555JFaV3iLEYpFWGgnLSvYkaT9pZdeKsSMEC6ERg7Iqe27775h9OjRdVPkMD7LLLPUVcz8+c9/Xucp1eqeEFQII0sNceXxxx+f6DIO6HBKDc8iQgKL2E033RRWXXXVuqbdECcYoNuCHZ6SG264Ye1e5pprrlLFGqoq2OF1hXgWC0hlqxIjcGU95RCE42IjCNdx/sOllloqPPDAA0W2UdImK2TzZ+uvv36gCnFsWa9QBGME76LCYDb3G6I++zg2cuDFYj/hvISBFqkGnSeUd+uZIC9gzJh3UxzW3Qo+nr14z3388ce1prvttls45phj6i7dZZdd6rwQETAp7sF7uJW9+eabYfbZZ6/bf+0IdqNGjaoL5ebfTzvttFbD+7sEJCABCUhAAhUhoGBXkYVwGhLoFIEJH/4nvPrOh+Hdjz4N03xp0jD0y1OEaadofUDo1PiDoR/CTAnfisMmt9xyy3DOOecUun08Wzj8x4b3y/e+971C1xdplBVSuOaQQw6p84bizx577LHEMyw+fJK/6/rrry8yTOE2WcGOC4seHpk3h/fUOPAidiL2ZC3rCUSI8aOPPlooFI1cdQh8sZ199tkB4TNrWQEE4QPPMop7NDMEIIoIZPNmdUuc6LZgh5fgnHPOWbtlOCDSFE1qX1XBjhsi7JOqt6khQN1///3J+rUyqr0ijCNKp4aYjNgTCzYU6IiFnumnnz688sorhUQunl3C2rPFKvK83/iggFdqs1DvZvfEu4l7Ty0vfB5PVATb2AjrJJy2mX3wwQeJx1/WY7ZbzwT5/sj7F1vRStnwI28m+f1SY8+Tg5CPCrHxgQHBP06fQFVrvFJb2aabbjpRWHM7gh37A+/f1Bq9z1rNx98lIAEJSEACEugbAgp2fcPdUSUggX5OgBxwl112Wd1dcIglqXkzDwrCovBWiQ/OhN4RztkpI6SOAzBeQqkhMHLgnmyyySYahiqoHCRj63QF1jzBjvHyRMR4HggmeDTGvHbcccc6D8e4PaF/HJw/+uij2h/jTYT3D4JFI8NjErEuztOF4II4m5egHa8/GJOXKjVEKjyFuNc8mzBhQpKIPq9ab7fEiW4LdtxnVnQjLxsFB4pYlQU7xLUFFligrtAJhUwQfJZddtmGt4dYhxdd1lMOzyZE6tjINYc4ExsViXkmmxlFDRCS8SrNWiOPsVVWWaUuXJlqszwXiy++eNOxKLDCuy027g1vwKwh2CHcpUZYKB8jCBvNs9dffz0Jo80L0+zWM4GARqqAuNAH70Xuc/vtt2/IgncDIi7iXmx5Icjp73hOI+7HdvTRR9eF98e/8Z5j/QllzVpZwY53FO+kWNDNhvcXeUZtIwEJSEACEpBA3xFQsOs79o4sAQn0YwKvvfZaEk4a5yHjdjjg77DDDknuKsJL8b545513EpGG8DUOr7FRNIHqrNnKs+2i4TBKnqK4OiOeQVR6/Pa3v53bLQdRwsQIl02Na/j3rNdIu/NqJNjRH7+RE4p5Ez7HQZP5c7CNK3XSllA0RLRm4cd5YYJUmN1zzz0DFTRTjzBy/LEueDhlq1kizDz44IN13mPZe2cecIu9ExH3CHNEmIEd64+ocuWVVyY5w9KE7/x5LEJ2S5zoDcEuW3jiiCOOSETpIlZlwY75Z/Oy8WesMfsIwYz1T0M+X3jhhUTMQ2yhmnRseF4SQpoVf/FGhEEsrnMdnqKIZAhLiEk8o3jeEbpJ6HWe6JuOxzsI77uskbuSAjQ8X6kxd0QqREME6PRjA56geGaNGTNmog8TiJEI03mWzWlIm1lnnTUQws5HDtIHcC+8NxErEb+4LwwPRPIEptatZ4L+EfbxLObdHBtCLML9CiusEAjbx3h+8Z5lXfHWjY174z3Q6P3N+rKGcUVurifX41577ZUUHGF9+cDAmhLmn3oyZt8RZQU71g8Pu9QIsWWPahKQgAQkIAEJ9B8CCnb9Z62cqQQkUDECeFetuOKK4Z///GfuzBC9OBBnD4VpYw6oeLhwwO6UZZPY028zj450XO6Fg2XsjcG8OPRxHz21rGBHDr8nnniirlvEDA7JHHLjMLL4wIknTjbsLm9u2VDDuM1UU02VrEtWJEnbDB06NFx33XWFikgg0OBhE4sgaT+MAbvs+k899dSJpw7CVmrdEid6Q7DLFvsg+X4zQSlei6oLdswVr1kE5VhgTe8BUYViCYi2CMB5Rgjtrbfe2rBgBTnsEHnzDAENsZlnIm+PIcIgksXVWQkDR2SacsopJ+oSD1+EojyjYirPH4Iaezbvfnn28K5DeMszhD6E6qxAlbZFaEeciqtT8xv53U455ZREyOr2M5H2zx4l3x9s8wzvNN5JjX6n2AcfFPBebmYU+eD9lwqTcdv0nce7KMubd3lc0KWsYJf1nG6nOFJP3/teLwEJSEACEpBAzwgo2PWMn1dLQAKDnACeNBtvvHHpynscvkhK3ynPOpYBjzBCEeODPf+OaJMX1pldOjzNELpiw1swzuPV7nJnBbvf/OY3iZfLr371q1xhIDsOItAFF1yQeOsUNULRSPxOjqyiRtGJSy65pNQ4eD3hcRV7BzUaD/Hl4osvDoTHxgUJ+rNghwDDPk4FUAQjkuYjjLay/iDYcQ94lG2zzTYBz9oyhph7xhlntMzpR05LwsPzRLK88RAKqSKKNynCErnv2FOpkYOSXJR5Rrg7HpDZ3Het7guvM7ziELSbGV6khN9mBflG15Afj2eCPRPnB+zWMxHPAzENz784PLYVB34njBgW3/rWt4o0T3IXMg7e1K2MdzX3TjgtH3VSKyvY4bHMuz81xo497lrNw98lIAEJSEACEuh7Agp2fb8GzkACEhgABAh3w5ON0Mqs90h6e4Q+IaAhijU6TLeLAo8Ycq6RXD41PLmoZEoOtyKGVxuC1X333VfX/Pe//32SaL0nlifYITjAC++lRpUxyZMFLzxh2jGS/rMu5513XkOPuk6sC/zxXkKcyRN18JSiGAACCyG52Qqi3RInesPDjnUZOXJkIKF9ahQ9ySb2z1u//iLYMXe8xwgRpbhMnLswe1/pWiMWN8pnmMcC4RevqmYVS/Hq4lkkbJNKxaltvfXWdUVv8qq4xmPiAcdzQcgvQlkjw0sPoY71Jcy/qPEOhBVif7aYRNrHvPPOm4Tj8lEAkYpw094W7JgLIilVdREy+eiR58mYzpn3EeHum2++eaGPIDEv3q98qOAd0EjMxFsPz1s+UOCR165gR25APm6k91K2enPRdbadBCQgAQlIQALdJaBg112+9i4BCQwyAoTFkYMIL5Px48cnd88hm9A18l01y702kFE1EuzSe6ZqKuG3L7/8cnIQhhf5tsjx1wnjsEwev3HjxgUOsxxkCesjKT4ePkWrmraaC/2SKwyPHYoP0C9jkBtrpplmanV5v/0dtnHxgvXWWy/J5zZQjTB4PJYQZxG8EH0JjUWEIrQcsbxdw2sX4Yh8YwjB9MXeIQclonwRb9miYxP+SjVTct7xXOClRxg3ORyHDRuWFJbIC60t2j/teOYQ49KQUPrlXmLBsUx/3WzL/fP+5j3E+xs+hAkjLCOmdeoZRvDlfYdXLnsHJuwbcnR2whBLEUJTQyTMVsDuxDj2IQEJSEACEpBAdwko2HWXr71LQAISkMD/Lyxx11131VjgaYKHnTZwCBCylxbvQPRBjEDE0iQggd4lwAeC1FOaMHw+IPG/mgQkIAEJSEAC/YuAgl3/Wi9nKwEJSKBfEmjlYdcvb8pJ1xEgdHqttdaq/ZlePW4QCfQ+Abwlqfib2m677ZZUwtYkIAEJSEACEuh/BBTs+t+aOWMJSEAC/Y6Agl2/W7K2JkxSe0L9sG9+85uBUOdOhnC2NSkvksAgIkCxCgruYKRgeP7555MQZ00CEpCABCQggf5HQMGu/62ZM5aABCTQ7wgo2PW7JWtrwrfddltYaaWVatdec801dV53bXXqRRKQQCEC5N2bY445kgIp2H777RcOO+ywQtfaSAISkIAEJCCB6hFQsKvemjgjCUhAAgOOgILdgFvShje06qqrBqomYxSioAiHJgEJdJ/A3nvvHY466qhkoKFDh4ann346KZqhSUACEpCABCTQPwko2PXPdXPWEpCABPoVAQW7frVcPZosIXgLLLBA+PDDD5N+9LLrEU4vlkAhAlT5nXPOOQOVyrELL7wwbLLJJoWutZEEJCABCUhAAtUkoGBXzXVxVhKQgAQGFAEFuwG1nC1v5vDDD0/C8bAFF1wwPPLII2HSSSdteZ0NJCCB9gjsuuuu4YQTTkguXnHFFcOtt97aXkdeJQEJSEACEpBAZQgo2FVmKZyIBCQggYFLQMFu4K5t3p19+umnYfnllw/33Xdf8vPJJ58cdthhh8EFwbuVQC8ReOKJJ8LCCy8cPvnkkzDDDDOEsWPHhtlmm62XRncYCUhAAhKQgAS6RUDBrltk7VcCEpCABCQwiAm88MILYZFFFglvvfVWIiJQMXbIkCGDmIi3LoHuEBgxYkS45ZZbks6vvPLKsO6663ZnIHuVgAQkIAEJSKBXCSjY9SpuB5OABCQgAQlIQAISkIAEJCABCUhAAhKQQHMCCnbuEAlIQAISkIAEJCABCUhAAhKQgAQkIAEJVIiAgl2FFsOpSEACEpCABCQgAQlIQAISkIAEJCABCUhAwc49IAEJSEACEpCABCQgAQlIQAISkIAEJCCBChFQsKvQYjgVCUhAAhKQgAQkIAEJSEACEpCABCQgAQko2LkHJCABCUhAAhKQgAQkIAEJSEACEpCABCRQIQIKdhVaDKciAQlIQAISkIAEJCABCUhAAhKQgAQkIAEFO/eABCQgAQlIQAISkIAEJCABCUhAAhKQgAQqREDBrkKL4VQkIAEJSEACEpCABCQgAQlIQAISkIAEJKBg5x6QgAQkIAEJSEACEpCABCQgAQlIQAISkECFCCjYVWgxnIoEJCABCUhAAhKQgAQkIAEJSEACEpCABBTs3AMSkIAEJCABCUhAAhKQgAQkIAEJSEACEqgQAQW7Ci2GU5GABCQgAQlIQAISkIAEJCABCUhAAhKQgIKde0ACEpCABCQgAQlIQAISkIAEJCABCUhAAhUioGBXocVwKhKQgAQkIAEJSEACEpCABCQgAQlIQAISULBzD0hAAhKQgAQkIAEJSEACEpCABCQgAQlIoEIEFOwqtBhORQISkIAEJCABCUhAAhKQgAQkIAEJSEACCnbuAQlIQAISkIAEJCABCUhAAhKQgAQkIAEJVIiAgl2FFsOpSEACEpCABCQgAQlIQAISkIAEJCABCUhAwc49IAEJSEACEpCABCQgAQlIQAISkIAEJCCBChFQsKvQYjgVCUhAAhKQgAQkIAEJSEACEpCABCQgAQko2LkHJCABCUhAAhKQgAQkIAEJSEACEpCABCRQIQIKdhVaDKciAQlIQAISkIAEJCABCUhAAhKQgAQkIAEFO/eABCQgAQlIQAJdIXDSSSeFN954I+l7p512CkOGDOnKOHYqgYFM4Oqrrw6PPvpocovrrLNOWGSRRQby7XpvEpCABCQgAQn8fwIKdm4FCUhAAh0i8NRTT4VLLrkk3HXXXeH5558P48ePD5NOOmmYccYZw7e//e0wfPjwsMkmm4Rhw4Z1aES7KULgX//6VzjvvPPCnXfeGcaNG5cISJ999UimhgAAIABJREFU9lmyLvPPP39YccUVk3WZddZZi3TXkTZbbLFFMqfUDjzwwHDQQQd1pO+qdHLOOeeErbfeOpnOyiuvHG6++eZenRrrzTOX2hxzzBH+/ve/9+oc+tNg8urd1WIvzjnnnHWDfv7557mT+NOf/hSWXHLJwO9zzz13eOSRR8LUU0/duxN2NAlIQAISkIAEep2Agl2vI3dACUhgoBFAANphhx3C5ZdfnghBzWzyyScP2267bTjqqKPClFNOOdBQVOp+3nvvvbDPPvuE008/PfznP/9pOrcvfvGLYeTIkWH06NFh+umn7/p9DHTB7m9/+1tYeOGFw4QJExLReuzYsYk42pumAFWOdn/gxXOMWLXEEkuUu7kKti4j2DH9zTffPFxwwQXJnYwaNSqcdtppFbwrpyQBCUhAAhKQQCcJKNh1kqZ9SUACg44AHlurrrpqePHFF0vd+0ILLRRuvPHGXvXqKjXBft745ZdfDiussEJ4+umnS93J17/+9XD99deH+eabr9R1ZRsPdMHuBz/4QeJp2pfiQn8QoMrum262rzov5seHke9+97vh3HPP7SaKXum7rGDHf2PmmWee8OGHHybzw2MVz1VNAhKQgAQkIIGBS0DBbuCurXcmAQl0mcArr7yShCm98MILdSPNNNNMYe211w7zzjtv8udPPPFEIAfRm2++WdcOD6R77rknTDvttF2e6eDq/u233048cJ599tmJ1mXNNddMwpMnm2yygBcY4hzhy7HNPPPM4eGHH+6qmDqQBTu8gPAGwgjbe+655wJMe9uqLkD1No9W41WVFyHtu+++e5JuAPvpT386KAU77h2P4SOPPDLhQGjs448/HvDa1iQgAQlIQAISGJgEFOwG5rp6VxKQQC8Q2HjjjWuHyHS47bbbLvz617+eKL/QO++8E3beeee6vGVcs8suu4Tjjz++F2Y7eIbIimHcOQf+Qw45JEw11VR1ID799NMwZsyY5Pc4bHa11VZLxLxu2UAV7Njn3/rWtwJiNrbffvuFww47rFsYm/ZbVQGqT2AUGLSqvMjtePDBB9fuYDALdnz0+cY3vhH+/e9/Jzx4tnjGNAlIQAISkIAEBiYBBbuBua7elQQk0GUChFriqRUnCf/Zz34WTj311KYjb7bZZuHCCy+stSF32l//+tcw22yzdXnGg6N7PE4WXHDBupstIhrFBRLSix988MHEg7IbNlAFu7333jvJz4h9+ctfDv/4xz/CdNNN1w2E9tlhAgp2HQbaoruyIbFpd7/85S/DoYcemvwrHyDwYJ1llll6d/KOJgEJSEACEpBArxBQsOsVzA4iAQkMNAKEJRGelBoVRzmAtarch4cElQHxRErt5JNPTnIzaT0ngGhKkYnU8PZCxCMEtpWRG+vPf/5zrdmOO+4YTjrppFaXtfX7QBTsXn/99UAOwPfffz9hsttuu4VjjjmmLT5e1PsEFOx6l3m7gh3P2eyzzx4++uijZMK77rprOO6443p38o4mAQlIQAISkECvEFCw6xXMDiKBPiDwymMhzFzvadQHsxiwQ2600Ubht7/9be3+8Jw7//zzC93vj370o/C73/2urWsLDTCIG+GpSMGJ1Ag3Juy4iBEye+CBB9aakgfvoYceKnJp6TYDUbDbc889w9FHH11jQe5GvFC1/kFAwa5316ldwY5ZbrjhhklVcoxq43hp90WeyN4l5mgSkIAEJCCBwUdAwW7wrbl3PBgITHg1hDFLhrD9QyFMO3Qw3HGv3yMVSO+4447auPvuu28YPXp0oXnEicO5YKWVVgq33HJLoWtt1JgAeZ0QUh977LHw0ksvJQ2feeaZJDl7ETvjjDPCqFGjak3xhOQg3A0baIId7IcNGxbee++9BNdSSy0VHnjggW6gs88uEVCw6xLYBt32RLCjQuwqq6xS65lQ9COOOKJ3b8DRJCABCUhAAhLoOgEFu64jdgAJ9AGBm/YN4cFTQlh6xxBGFBOR+mCW/XrIVVddNdx00021e9h+++3DKaecUuie8Pg68cQTa205eN14442Frh2ojRDY/vjHPyZCG6LPkCFDklx0iy++eFtVEBGQxo0bF5ZZZpnCyA4//PC6BO4LLLBAIv6VsQkTJiReeU899VQS9kyo9BxzzBGWX375MMUUU9S66qRgR5g14hiehW+88UaYfvrpE/Hs+9//fvjKV75SZvpttyWse6eddqpdT1jytttuW7q/jz/+ODz66KNJGDP39cknnyR7AY6LLbZYwrIvjLlQ0ZmKwoT8Utl5rrnmCssuu2xLxuxD9jaFOMhZSRVpvDer5n3YCcGO9fq///u/JD0AzN56660kzye8Zp111uSZnmeeeUotYSeLTlBYhueTCtGvvfZa+Oyzz8JXv/rVJJR76aWXbutdk3czPP+E11PhdpJJJklylC666KJJQZbUeiLYMW+ehfTDBPfA/2d/aRKQgAQkIAEJDBwCCnYDZy29Ewn8lwDedScsFMInH4Yw2ZQh7DJWL7su7A3yBp1wwgm1nhdaaKEwduzYQiNlc6UhdMQCXqFOchrh8bfiiivWFcKgouBf/vKXlrn16O6qq64K6623Xl3Pm2yySV2RjHbn9oMf/CDcddddtcs5OJNXDjGDUEo8RjiEZg2xBnHrF7/4RSLcdNOGDx8eEC1S23TTTcMFF1xQaEg8+QipveKKK8KHH3440TUIZ5tvvnlS1ZFiDGUEOw78qY0YMaImFCMCUT3z1ltvratwm7bl8I4nKPNiz3XTEGIQ2VJDPESgKWrsUaorX3311eHdd99teBn7ed11103ydrUq1FJGgIr3J2v19ttvJ3NAoMN7iXlRUThrk08+eWCfkNMSUTG2yy67LGHPHs+z+eefP/HKXXvttZti6qlglX32fvOb3yT7L2tleMXX8ixfcskl4aKLLgr33Xdfzcuy0U2xblR6/fnPf97wmc7eczNACFeIX83sySefTAo1UPk5zh8aXzPNNNOE1VdfPVDUYb755iu6dWvtECvPPvvs5L8LjJdnCLU8s3yk6YlgR9/ZfJ2XXnppEiqrSUACEpCABCQwcAgo2A2ctfROJPBfAql3XcpDL7uu7AzEMcSQ2G644YaA510zu+2225IQ2NgQXBDaOmFxlc60Pwpa4AHVzF588cWw8MILJx4xqeENgpcIB9meWp5gRw6mkSNH1ooUNBtjhhlmSITDVnzbned1110X1lxzzbrLOdyvttpqLbskbxsh0QgXrexrX/taIv5wqD/vvPNqzcmdh0iRZ1nBDm/MAw44IAmByxORsn1w/f7775+IR92wRx55JPF+Sw3xDgGuqHEfVPLNE2wb9UF1TBiyfxpZGQEqT7CjcvDOO+/cUoBifNaV8Qij/uCDDxJBDMGuiCEksT6NrMqCHd5q5O989tlni9xqXRsEeBj98Ic/nOjaTgl2PJO77757GDNmTKFnhYlMOumkybojIPP/ixjCLmIZ3oVFjI80CJYI0LHFVcdb9cN7BPE6NcRG3mOaBCQgAQlIQAIDh4CC3cBZS+9EAvXedSkPvey6sjM4WC233HKJR0lqhLohyOFtl2d4ICHMvfrqq7Wfv/e97yWhdrEo05MJc0AlDDSudkrft99+e8CDLM8QffiNeaRGInMO44gvnbCsYIe4udZaayUhj7HhfUbIYfbPacPhGU8einZ0ylhHhDNCmhFaUiOENfa2azQeh24KW+QZohKWVk1N2xC+hhga8y4j2C2yyCKJR1dsX/jCF5LQTEKBGwlfCFwIEZ22rLiCx+RRRx1VaBjaITLnGWGUX/rSlxKPKEJl8+ziiy9O8hbmWU8EOzxe8QLL2nTTTZd4AObtT7wY77333kT4zeakpHo06xLvsbjvZuJwVQU7+OIpllYrje+HZ5X1493D+jUSlmlDcZKst2QnBDuehfXXXz959+UZa8JzQxh7nvFxgOJA6XPcaEPjXUv4efxeT9ty/+lzmRXjmBseubGVEezSkPv0QwEh9+PHjy/kTV3o4bSRBCQgAQlIQAJ9TkDBrs+XwAlIoIMEst51add62XUQ8v+6euGFFxJxLK5KyuFuxx13DD/5yU8SUYYDG94nhCshmKRJ+emFPGP3339/4p3TSWM8PJ7i0EJyNJGPLc9bLu9wfOaZZzb1Xio736xghzCXhqbNMsssSXVWPFTIv4aw8ac//SkRwuJKvIyJgPPwww8HwgnbMYQWQlbJYfWHP/wh4EWVDWX+5je/mYhpzKuZEVq41VZb1TVBgCB8l1DidF3xXuQ+yJGXhlpm+y0q2NF/KjAgNjAOueKWXHLJJH8Vh3fEWrz+rrzyyrphEA4oooG3YieNPIOxZxGeP63CPBkfoYM8gbFnIvsEwQ8hO82/h4hBiOG5556bPEOxeEfYLfs9T1RpV7AjVJvnNp3XGmuskVQaJscZIg9/jghEWO7TTz9dh5JiGw8++GDyZzzfeF4SZp5W8KQ9IiX7LjbEPkKc86yKgh0iNDn4eAemhsgPpx//+MfJ85nmU0OsQ5RDnOKZRkiLjWeIUNLY2MPpRwe8xhA0U4NxLKbyTPAcxMaeYQ/+/ve/r/tzvIj32GOPRGhMQ5h5JhFYeWZ478RGGHvsCZtdHwRY3rXkrIuNDyAUF2I/EzbNniElwDHHHFOX+zTbXxnBjmuz6RVIa7DOOut08vG2LwlIQAISkIAE+pCAgl0fwndoCXSUQJy7LtuxXnYdRR139s9//jNsueWWpau8Ek7LQZBDfTcsT0zabrvtktCw2BCmOFzGHjCdylsXj5MV7NLf8FK89tprA55LeUYYLOGF8fwQSWPPxqL8EOvwQmkWRoo4g3iAF1wzI3SY8MdYfEAURcjJhrml/SDsrrzyyol4kbWigl16HWLWNddckxSzaGTkysqG2Z511llh6623LoqsZTvEQ9Yu9up77rnnAqJnKyNU8dhjj601I7wPjyaEyEaGsEKYcryGncjJlrc/mQfzQ4TKMwoKkOssT4RFVEJoapR3EVE3W9XzH//4R654X0XBLru3EOsQSMnR1swQrynUEQt97B8KQDQqmNDO/R933HFht912q5sKAho5JBuFuSKWETaefWbIY0mewjwj3x0hzbE1e5Zplze39Pqygl02FybPFMKjJgEJSEACEpDAwCCgYDcw1tG76CQBEt9/8GYne+ydvu4YHcLD9V4bdQN/Z+sQhu/bO3Pp1ChTzhBCk8N7p4bpRD+IBuSKaxTylo7BoZR8cu1U0Cw7T7z88OxLDa8hQnbTnFGITniccIhOrZN56+L55gkieOjg0YLXUjPDqwpvpti4j2wOwVZ88pK8x9cgfp100kmFwoCzIgJCINVN4yqQefOhUijeR1TQjK2sYIfImc25lx0PEY3w2bjSLV6M8Z5oxazV73gpxjnI8HTDs7NIiDdedHiYpsZe+M53vtNqyMTzM/bI2njjjZOCB1lr18Mu7YdnlGq3zQxvwKxAgpiKR2AzD03eE4jCsRcs+dzywr3bEayaPXudEDipkEvettQQHxuFNmf5nX/++ROFG+NtOffcc+eiLnv/eDHj3Ro/Y4iujULXs4Nm84AyLzzoskIyHsKzzz57XRELBDT4tjJyNuJxm7Wygh17jz2YGmJoHGrfah7+LgEJSEACEpBAtQko2FV7fZxdXxB4b3wIv27tHdIXUxt0Y+75fAhT11derBoDkutzwLvpppsKT42DH/mLSGpOhcNuGZ4/CHKxNwteYeTSQ1hhDnHYZKfz1jUTDfiN0EFCOVsZh1jCzhDEUmsk0jTr6+67727qkZZei5fdqaee2rAKKfPBiy6uTInHVN4BPG8+Z5xxRhg1alTdT2UEO1gQFlzEsp5Q8E5DNotc36oNHmh49aSG4JYNK2zUB4JtHEqI1yTek62MdeTZYQ34hz2OIJy1ngh2COsvvfRSS09LQjXZL7GR1zD2HGx0P4grsadooxyDZQWr7HidrhKLByV5OtOPE7w3yN9GaGoRw9M0m7PugQceCHgl5lnZ++eDCEUdUkM4Zc6tctGl7QmZ572M119qeaGmWS9m+mfPENbfysj7N++8805U3basYMd/d+JCPHz8aFZludW8/F0CEpCABCQggWoRULCr1no4myoQULCrwir8dw4VF+w4sBFmmk26TqEGikvgfUHuIoSdm2++OckfFhueOHjVECbZLcsLeSWHE55g22yzTd2wnc5bF3eeFQ3wriJBf1HD0+lnP/tZrTns8KBpFj6Z7RtxBc8sBB7yuOFhSJ4svPWynpHkt6IScF7RDURa+oiNPGp4HRUxPIDIaRYfrMsIdoTtUSW2iOFNh6dlaogEeH91ysjXeMopp9S6KxNOPWLEiLpQcvYIxUgQgDphPRHsihYdGTduXJKHLzbCdrOVoPPuB286QoBTa7SuZQWr7FidFuzS/gkJ5p1GPrsi95teR2h6NvwVT8080ZVryt4/nrc8u6kVFVBjbgh+cWVt3pUI7bGRmxAhLzXCZgmfLWp5IetlBbs8r2HE01Yh/UXnaDsJSEACEpCABPqWgIJd3/J39CoSULCrzqpUWLDjoLbBBhvU5e7Ca4QcYQgRWeMgRuEBBI44VItQSg6XJLTvlmXzLJFUn+INcQGMMkJLO/PMigZlK5aS34sccbE98sgjSchnTw3hgZBbxNPYWE8EGQpkxIb3HVVlU2NeFLEoY1TIjRPilxHsmlUUzc4B8Sjej3ikxaGMZeac1xbvsrggAPubsOIilvXO4xpYUsmWcN+iAmijsXoi2DEH9mgryxNM2E9pkYlm11PQIBZ4Gu2BsoJVdsxuCXat2DT6Pe9ZbhbiXub++UBCTry4MjPvXQphlLGs0I03aDb35NChQ+u88CiKkldZuNG4FGqhYEtsZQU7cmhm839S3btVLsEyLGwrAQlIQAISkEDfEVCw6zv2jlxVAgp21VmZigp2eGbhofb666/XWJFkH4+xVgd1PFIIheNQnxrCBGGqiGjdMBL0U9yBsLM861beunisrGhA7rKyIiUJ/GOx85JLLqnzHuspO0SarNiENyLhl7Fl21GNksqoZSwropYR7AiHJSy2iGVFq3bExWbjEGIbVzclNxeJ/YsYOcDmmWeeJJwyzwjfxlMV7y3y5DUq4NBorJ4Idqw5a9/K8gQ7QiqLPMvZggEDTbAjhyLhr1TGRexCYOcdlK2sC+Nbb701Wes8KyPY5Xm/8rwiuJUx1vXII4+sXUJORqoT87ED4z2U3Y9lPyDgmU3VbjwOUysr2MGYOcXXUexk9dVXL3O7tpWABCQgAQlIoKIEFOwqujBOqw8J9KeiE+++HsKZy4fwyUfFgU02RQjb3BnCNDMVv6avWla06MRRRx1Vl2CdqoN4S5DXqYghViHaxYcswq2yIapF+iraBg8wvNEQSWLrZt66eJysYEd+qJlmKrcHCT3E4y01Eq7H+dOKsmjUDmETzxTWMjXyUVEJGE/I1LKhcITq4nVXxrL5r8oIdmXCb8uIVmXmn7bNrgkix1577VW4K0KSEeOoNtvMCH0mPx5CBNVk80KVs9eXuffs/iQEu0hhmDzBrqjoMpAEO54RvDl5dhDk+DCBJx0eb0WsU4Id3spli9EUmR9t4lDTPGGQgjJ43ZUxcuXFOUaL7p14DDyA4+cH70CKy2gSkIAEJCABCfR/Agp2/X8NvYPBTOCmfUN48H/5owqjWHrHEEaMLtzchvUEEHXixPrkCMPbq4yts8464Zprrqld8v3vfz/cddddZboo3Tbr1UUHvTEu42QFEbxLJp988lL3kK0qiucNQlcn7YorrkhCnWMjDyACa2rkHERgSI0qjYi4ZYzcZXFF0DKCHeJrNjy40dhlRKsy80/b4lka52ZEuIxzDRbpE2GHCstxaG2r6xAKKfRB8ZFO3HvRsNHsWINdsMNjjr17++2316UHaLZ+eB9m8352SrDLPlet9lGZ38n9SA5IjI8uvI9iI8VA0cIW6XVZwbsdwY7QfTwZU2tUBbjMvdpWAhKQgAQkIIFqEFCwq8Y6OAsJlCcw4dUQTlgohE8+LH/tZFOGsMvYEKYt5w1QfqCBdwXhSxzKYs+RdnIkkbuKHFap4emGlwTeet0wPGDwAHzjjTcm6r4dkaXsHGNBhPAyvNn43zKWDb8k9JIQzE4aa0BOKELNUsvy6YRgR9gaedpS66+CXbbSK4n6Ed/aMcImL7744iS8OPakbNYXYZQI33lCSRmxUsEuhDK8EJYQTOOw0UbrRIGJ+eabL6kCO3z48KSqKUVjYuuUYMf+IR9nNywOee2UYIfXaFzxuR3BjjQMcVj5RRdd1FTI7gYb+5SABCQgAQlIoDsEFOy6w9VeJdB9Au1616Uz08uurTUilDMb9lQmp1g6KNdwWIutW9X9OASSBwwvmDxDLGQ+ZfM8lQGYFURIlp4t5tCqP7xb4vxXJ554YqCaY6eNUN3x48fXuj388MMTcSK1bEgsoZOEUJYxPDJj77D+Kth997vfTSrtplY091srVoQJEmJJ9VD+iXM+Zq+lgEfsrZr+XkaAGsiCXdYztZEHVhle++67b/jVr3410TIS4rnMMsskIcs8r+QonHvuueu8aRHDsx8mOiXY3XjjjWG11VarmxcVoOOQ9lZ7r8jveSGxfBSZZZZZilxea0P+0Geeeab27+0IdtmQ2GuvvbbuY0CpCdlYAhKQgAQkIIFKEVCwq9RyOBkJFCTQE++6dAi97ArCrm+GqJYtLDF27NjC+evS3jikcViL7cUXXwyEN3Xa8nLucbCOQxkXXnjhQHXBIsny25lfVhApk4eN8TjIcjB99913a8NTZZUqpamR7J9wUaqgcm9f/epX2ypKkRXsjj/++LDLLrvUxqGibFxBlLxqeMyVMcTGuM/+KtiRfw5BLbVm91GGT7Yt3nc33HBDEnoe5xhM22XDlvnzMgJUfxLsNttss3D++ecXxknuSt5RqfVUsEPcJy1A7IWK9+6YMWMmChPNmyTP8LTTTlv3U6cEOwqg4IkbG+Gis846a2FeRRq+/fbbgfyWsZEmIfsRplVfM8wwQ6CIUWplBTva48GIx3JqPI/sZ00CEpCABCQggf5PQMGu/6+hdzAYCfTUuy5lppdd6d3DwYjca/FhNSscFen0vvvuq8uLxjVFq0sW6T9tw+GaaqxxCO8+++wTfvzjHyeH7vjPEaKOO+64Mt0XbpsVRC6//PKJcsU16yxP4CT32de+9rXaZdlqkoThFQ2tTDshDxViQnxwzoY8n3nmmXUFCRBwm3mA5d3XVlttFRBOUuuvgt1Pf/rTOvFo5MiRAT7dNEQ7RKtYpMDTEhE0toEi2B1yyCF1uRrJfXjZZZcVRpwVoHsq2GX3Ll5ljz32WOEqvuSC49mMDW9KvIDzrEyVWDx3EcHi9zNed6usskphXkUbDhs2LClIk1rZ1AJ4kfLhJLaygh3vnawY+dxzzwVyS2oSkIAEJCABCfR/Agp2/X8NvYPBRqAT3nUpM73s2to9hHhxKEpt5513rvO4KtIpuZ8QzlLDsw4Pu04a4tNiiy1WF3JFqBohjIiO2YMwOeU43I4YMaKT00j6ygp2ZSurHnvssXUVYTmQxmvAGFdddVUgXDU2hD7Wq6gRTrb22mvXNcdj7xvf+Ebtz/AOJNQvtjLeNRzK6Y+CBan1V8GOPIIHHHBA7T7I73fzzTe3xA3De++9Nwlx5h88tA4++OCW16UNNtpoo4CQmlqel+NAEeyy7wqELQSuIoZ3WdZrt6eCXbbQCOGxo0cXL2J0zjnnhK233rpu+jfddFPD904ZwY5OF1100fDoo4/W+v/5z38eeH+UMSqtwoniLohq/C8fOahWnBq58siZ12wPNhvz3HPPDVtuuWVdk7KCHV7R5AZMDW87QoC7lQu1DEPbSkACEpCABCTQcwIKdj1naA8S6F0C9xwbwh876MGyxDYhLLdb795DPx8Nge6kk06q3cWMM86YhGJOM800he4MzyA8TOLcRe3kQWs1WNYThsMcIWOEyGF41xE+RjL11PAWIz8TXjmdtKxgR9L5l156qRAzCn0gND711FO1KeWJBISW4e0TV6Ase1inai7hlanNP//84fHHH58IBSHEcEoNTzMO4EUMcYLE+7H1V8EOT8kNN9ywditzzTVXQIxrZVkvRQRMBNiihUj23nvvusq8iMxwjW2gCHZnnHFGGDVqVO3WYIWIXMSyoddc01PBjnxw8TN22mmn1c2v2bx4lnnnZMOam3kpZz0MWz1r2fx6vGvwZiuaM5P3MwIyYdip8eEjLg7Bn2c/ECCSIT4X9W7D8/nBBx+sw1VWsMvmwiTNQvyeLLJHbCMBCUhAAhKQQHUJKNhVd22cmQQkUFECHNxIth8frvCUwHOkiOFJhNdIbHgbkRy+U5YVUuiXg2/sDcWfEcpG3qWPP/64NjRJ26+//vpOTSXpJyvY8WeIEBz2W1n2wI7wiNiJ10vWsp5X5OTD24YE+K2MXHUIfLGdffbZAeEza1nBCaEJz7JGYX3p9e+//37iARSLtfzWXwU7vATnnHPOGh44EJaYzVGW5YfAjbDRLPS42XplCynkhXMPFMGOYjFUw43t7rvvDsstt1zTLU2BHArJvPnmm3XteirY8YEirja9/fbbh1NOOaXV45X8TlVnirhkrVmIPMUtEOFSw7PtwgsvbDgeYarsyfid9pOf/CTJf1jEsjk/uYYPNDvuuGPd5YiPCNSE5qeG4H/HHXe09HA766yzwjbbbDPRdMoKdnvttVeg0EtqZfMbFuFhGwlIQAISkIAE+o6Agl3fsXdkCUigHxMgPCqbRwrRgMMeglIj43CFd1B8MFtnnXUSb41OGaG1eIiQGD01BMb7778/TDbZZBMNwwGag3Rsna7AmifYMV6eiBjP4+STTw54NMa8ODjHHo5xe7y78MaLPYDwSCKEsJnnC/0h1sV50fBERJyNw+B2KId+AAAgAElEQVTSsTisw5h8XKkhUhFS2yjh+4QJE8K6666bW623vwp23DvCaSxaFBGTuI68YnH4LLnHWKfFF1+86aNAwQ+etdgeeOCButBAfhsogh25LRHJCHFPjb3H/WULH6S/U3SF8PC42ET6W08FO0Tp2267rTYXPO7wFMPrtJFxD7vttlsgz1ue4Z2K51ye8WzyDkgN8ZIiFc0s6wVNWz6qMH6zwjoXXHBB0i5+DxASi+dc3nWExCIgxkaOQfppNA7vej4sxO+o9Pqygl12LRp9YGgKyx8lIAEJSEACEqgsAQW7yi6NE5OABKpMAO8VQrviPGTMd4EFFgg77LBDkgeN8FI8jt55551EpCGPEp50sVE0gTxE2cqz7d47ydaHDx8eEE1S40BNCBreNnnG4XSZZZZJwmXja/h3xK9OWCPBjr75jXx+zJvceohhzP/oo49OcurFRu44RLRm4cfZfHdcTzjcnnvumRyuU48wBBDW5ZhjjqnjRXsqzCJCxN5jWQ7MA26xJw/iHvn58B6EHetPqO6VV16Z5GhL8xTy5/HhvD8LdtnCE0cccUQiSrcycikSFsh6p8b647G16aabJoJoKn7jmUieQCqRZoXyNddcMxFKszZQBDvui2IeiDHZZ+GXv/xlIH/fdNNNl4S447mJ+IUHKJ6OGGHicVGUngp2VKjNimuEneK9iycbxRgwcqkhHOI9x5xiUTe7Vjzru+++e+6WueKKK+oK1PDRgeeJdcfYP9kPEQiEPJtxuD9tEZfxSuPaNLcfbfmYwceB7IcTwlwRB3k3NbINNtggMMfs2vBMM05axIb9zhiIeemzn30PlBHsuG+E3HSdGT+bb7PVM+jvEpCABCQgAQlUm4CCXbXXx9lJQAIVJoB3Fd4ecaXAeLoIZQgQCHZ5xkEajyJEvk7ZoYceGjjEx9bsMJy2417I08ThNTXmhUjCffTUsoIdOfziHFH0j9jFwZ8DaFzlMR179tlnT8LNCENrZXvssUcixOXZVFNNlaxL7IEYtxs6dGi47rrrklDhVsZBHZEiFp3SaxgDdtn1n3rqqQNVTRG2UuvPgl02l9cPf/jDXC/CPJZ4nCKg5BliCfsBQRmGeWIGewHvOoSLrA0kwY53DAJwNrw1vWcEaQTo2DOM3xBE2Wsbb7xxDU9PBTueTcJxEbnyjP2N0Nro+ULgQhBHfE1t8803D+edd15uf4h+ed6xjMMzhlDJOyPrCUveOnJFZt8z6SA8m7wLuDbLLX0fnX766YlY2szefffdQBqBOPdl3B4xlTbZdwSiNO9XvPdSKyPYwT9Oo4DAnedR2eod5u8SkIAEJCABCVSXgIJdddfGmUlAAv2AwKuvvpochhGSytjyyy+fVLnslGcdY+MRxkE6Phjy7wgXeWGd2fkicCF0xYa3IF4hPbWsYIdoQPgq+amKHFIRgfBMmXXWWQtPBS+jXXbZJfH0KWrkoCLXVZlx/vCHPySee7EXU6PxEFYIoyM8lrC41PqzYEdoH/s4FWgIBURYQgwpYoRf45EXi8VFrlthhRXCRRddFBBY82wgCXbcH0VOEIao/FrE1lprraTABN6qhGKn1lPBjn7IYUdIM15jRQ1RFYF2iy22SLzu4mIlfLzA+7RRddOsF2d2TAotUHAhazxnVKRlvDLGfub9scYaaxS6DA9QQvVhW8Twivzd736XFABqV7DL5kKlmnAj8bvInGwjAQlIQAISkED1CCjYNViTOKdTq4pkRZeV0Cv+goY3ANUR+arLF168RsjZQx4rwujyckwVHSNtx9diqq4RJkS4HQdJPBT4Ik1ICKF866+/flh55ZULV+UrOwfbS2AwEaBCJZ5sHI7x+Mgznm0ENEQxDt6dNJ5vDn8k80+N551DPjncihieMwhW9913X13zZhUci/RLmzzBjoM7vAiH5b2YZ0sttVTCi/dVO8a7lnXBe6eRx08n1gX+iBFU9CRcOmt4HHFIJ1yXMFvE2oEi2HGv2ZDNZkUE8tYRLyrW6dJLL23oRcZ1U045ZUCoYzz+e9nMBppgx73iRcc+o2hBI+GOv0+QjzHNrXb11Vd3XLBjLrzn2M8UnEhDvfPWg0rLzIVQZzwmMQQuRDEEtdQQyvFWzTNEYe4Jj7c871ueJ/KKNjI82RC0yJmIt1sj49mkyAw58IpWlY37Ys/h5YyIn/chgr9/8T7jQwhGMZx2Bbu4UjUfZEjPwN8nNQlIQAISkIAEBg4BBbucteQvT/yFN03w3FPBjjxHHC6oVNjK+Msi3iw9OcyTb4UcShyAWhl/4aNKI4diTQIS6DkB3huEKnGAHT9+fNLhkCFDkoMUOZWa5V7r+ejV7aGRYJfOmNxbHKoRITh8wotwPnL8dcI45JPHb9y4ceH1119PvBDx+CGPFWFlraqaFp0D/eJ1RGgaXkj0yxjLLrtsmGmmmYp20+/awTYuFkHBg2xeryI3xccmvKWoXsw6IejwYYsQSnKj8d8qRLvBbohB/N2CcM9XXnklCQ2FD/9NJ89jbxrPFs8V+eJYM8Q1Cojg+ch64T3XKeP9gMhPuCuCIc8X7wjeFUW8lbmG3Jz8/Yj3M8IhwhzXsn+LftxodT98JOW/A+TtI8clDPAA5GMpeet6aqw7QmhqeFNec801Pe3W6yUgAQlIQAISqBgBBbvMgnA44PDGYSG1ngh2hOvgRZKX36jZXjjooIMCIVJljZxIv/jFL0pdhucHldMIG9EkIAEJdINAK8GuG2PaZ+8SIMw7LXaCyIZoQf4uTQIS6CyB/fffP4wePbrWKR59japTd3Zke5OABCQgAQlIoDcJKNhFtMmfQ74SQldja1ewo4rZj370o4nCN/gSTugaHgN8GSdkLa4ymI5N2Es2n1SzzXH88ccnISNZIyyOZMR88SY8DDEyG1LCF19CSuKcMr25ER1LAhIY2AQU7Ab2+nJ3hE7j6ZMa4ZJ5/00a+CS8Qwl0jwBegngV8vdHDM/AMrkEuzcze5aABCQgAQlIoNMEFOz+P1FympAPJy9xfDuCHXmkEOXi6oAkUyZX02677ZaIZ6kRQkKydwS6WEgjrxJ5nYpUKsxLNk/YEF9gt9122yR3XWqEaBxyyCHhnHPOqdtPhJY8/vjjHQtB6/RmtT8JSKD/ElCw679rV2bmSyyxRBLajFHZk1DnIgVPyoxhWwkMZgIUrUnzE8Lh+uuv71EalcHM0nuXgAQkIAEJVJ2Agl0IiUiFJxx5c/KsHcGOBOl42KXGgYWCE3GltuxYFIgg7w85fFKjMmLW4y97HblsOCTFX1gR6xAfm+WmGzNmTC3xcdonyZbPPvvsqu9b5ycBCfQzAgp2/WzB2pzubbfdFlZaaaXa1eTVir3u2uzWyyQggf9PgDx45OHDyI15zz33yEYCEpCABCQggQFKYNALdueff37YbrvtksTDjaysYEfi5cUWW6yuuwMOOCDxamtlJ510UlKdLDYEO4S7RnbVVVclQl9siG6Ib61s9913T6q8pYYXIMmMeztpdat5+rsEJNC/CSjY9e/1KzP7VVddNVA1GTNcrww520qgOYEbb7yx5k1HKhMqelNwQ5OABCQgAQlIYGASGLSCHZVg995770JVtcoKdoSgnnnmmbUdM/300ye546aaaqqWuwhvuUUXXTSpMJga3np45zWylVdeOVAZNrV55503Ed2KVCL74IMPApVpX3311dr1iHhHH310y7naQAISkEBRAgp2RUn1/3bPP/98WGCBBQJ5YTG97Pr/mnoH1SAQe9eNHDmy7u+a1Zihs5CABCQgAQlIoJMEBp1g99prr4WDDz44nHHGGbmVW3faaaeAh9y9995b41xGsCOcdcYZZwxvv/127fodd9wx4DlX1KjYuv3229eaI/SR5y5P8Bs/fnxSvAKhLzXENkS3ooZwedRRR9Waf/3rXw/k4NMkIAEJdIqAgl2nSPaPfg4//PCw3377JZNdcMEFk/+u4sGtSUAC7RG4+uqra2lV+Hvfk08+WZcPub1evUoCEpCABCQggSoTGHSC3a677hpOOOGEidaEggv8+ZZbbhmyB8sygh1FIpZZZpm6/m+55Za6nD6tNgTeeLPPPntdMzzs8LTL2iWXXBI23njjuj8myffcc8/dapja74iTyy23XF178uERyqRJQAIS6AQBBbtOUOw/ffDxavnll09C9rCTTz55opyp/edunKkE+pbARx99FOabb77w17/+NZnIddddF1ZfffW+nZSjS0ACEpCABCTQdQIKdiEk+UBOO+20mkjWE8GOSq977bVXbeEoNvHvf/87TDPNNKUWc4455ggvvPBC7ZpGXno77LBDoHhEanx1jcNbiwzKXwS//OUvh48//rjWvKyXXpFxbCMBCUhAAoOHAP8No1r6W2+9lXgC8TFpyJAhgweAdyqBDhGIPVZ32WWXcPzxx3eoZ7uRgAQkIAEJSKDKBAa1YEeOnV/96ldhjTXWqFujngh2W2yxRTjvvPNq/c0111zh2WefLb0HmNP1119fu46kwvfff/9E/WTnuuKKK9blsys6MCzGjRtXa77RRhuFiy++uOjltpOABCQgAQlIQAISkIAEJCABCUhAAhLoEIFBKdghfPGFElEKD7is9USwixMC0y8hC4QulDXmd+KJJ9Yum2mmmQL597I2dOjQuj/H447Qo7K29tprh2uvvbZ22Xe/+93wxz/+sWw3tpeABCQgAQlIQAISkIAEJCABCUhAAhLoIYFBJ9i9+eabLZP09kSwI/ccOehSo2Ls6aefXnqZjjjiiPCLX/yi7rr33nuvrvDEJ598EiaffPK6ghOETWSvKzL4z372s7p5thNaW2Qc20hAAhKQgAQkIAEJSEACEpCABCQgAQk0JzDoBLsiG6JdwY5KrVNMMUVdLrj9998/HHrooUWGrWtzzjnnhK233rruz8gHFBejePnll8Nss81W1+ass86a6Loig//yl7+sm+dkk00W/vOf/xS51DYSkIAEJCABCUhAAhKQgAQkIAEJSEACHSSgYJcDs13BbsKECUnxhtiOOuqosOeee5ZesssvvzxsuOGGddeNHTs2LLTQQrU/e+yxx+r+nR8uu+yy8KMf/aj0eNliGXRAsYzs/ZTu2AskIAEJSEACEpCABCQgAQlIQAISkIAEShFQsOugYDd+/PhArrnYyCdHXrmyRsGJbDGMhx56KCyxxBK1rv785z8Hcs3FRr488uaVtVNOOSVQiTY2qs0SGlvG4nDgvOsI43399dfDLLPMEmaeeeaAJ58mAQlIQAISkIAEJCABCUhAAhKQgAQk8D8CCnY5u6FdD7u8ENXTTjstjBo1qvSeu+mmm8Kqq65ad929994bvve979X+7L777gvLLrtsXRuuGzFiROnxmOd2221Xdx3i27Bhw0r1NckkkxRu/+KLL04U0lv4YhtKQAISkIAEJCABCUhAAhKQgAQkIIEBSkDBroOCHTnm5phjjroezzzzzDBy5MjS2+fWW28NK6+8ct11d999d1huueVqf8a/L7/88nVtuG7FFVcsPR7zpEBGbNmceUU6LSPYFekvr00zr0U8HPF0bMcOPPDAcNBBB+VeOv/884cnnniinW7D9ttvH/BgzLOsOFxmgA022CAQOp1nhEX/7ne/K9NdrS176s4778y9Fm/RMWPGtNXvfPPNF8aNG5d7LdwPPvjgtvqdccYZE6/NPMvzHC0zCHkp8ywvZL1Mv1R8znrjcj3chw8fXqaruraPP/54YK9mDe4LLLBA2/3+4Q9/COzVrMG9rBdu3EezEP6evEt8R/yXsu+I/3LwHfG/p853xH9Z+I7wHRH/t8h3hO+I7N9vfEf4jqjiO6LRuaTtv+B7Yb8goGCXs0ztetj961//Cv+PvfsAj6pK2Dj+kkJCEgRC6L1YEKR3BWzYUGSliAKWteCqWChiWzu7rr1gWwtFiuB+KgoIih1FOiLYEKRI74RASON7zh1nyJAyc2dukin/+zx5wOScc8/5nVlWXk+pXbu2V4uvvPKKzA2sdp/Zs2cX2Np6/JbYBQsWqGvXrl5Nf/zxx7rgggvsvs4KYY7fulsSW2KNUf5tvbY7yr9oe8j4yzh/GT/+fz/8ZZy/jOf/TPBnBH9G8GdE4f+WwV/G+ct4KP5l3M6/E/Mf/lxa/Ic/lwOLA1wOkb44gMDOzp+SkVOWwM7BwG7Pnj2qWrWqV4vPP/+8brvtNtufmBkzZqhPnz5e9VasWKFWrVp5vrds2TK1a9fOq4yp17t3b9vvM/284447vOrt27dPlSpVst1WcRXMNlv3TbdmPMcHnP68LCUlRRUqVCi0qFldF+gfZklJSUpOTi60XTO3ubm5/nSvQBlzc3DFihULrWuMA72Nt3z58kXOj7kwJCsrK6D+xsfHq3LlyoXWNRerZGZmBtRubGysUlNTC62bkZGhQ4cOBdSuWYll/ut4Yc/hw4d18ODBgNo1lQpbBWe+f+TIER04cCDgds2fEzExMQXqmzkzcxfoU6VKlULPhTRnR+7duzfQZq3Pmfm8Hf/k5eVp9+7dAbdrLrVJSEgotH5Rqyb9eRl/RriU+DPC5cCfEcf+V8OfES4L/ozgz4j8/1/CnxH8GXH8v1vwZ0QE/hmxbZ0OPd9Jyinm7zFxFaQbv5BSvM9wD5U/I4r6e4k//25MmfAVILArZO4CXWFn/lJswo78z5gxY3Tvvffa/oRMmjRJQ4YM8aq3Zs0aNW3a1PO9tWvXev2z+cHkyZN15ZVX2n7fY489pn/+859e9Ux4cPx4bDd8XIX8gR1n2AWrSX0EEEAAAQQQQAABBBBAAIFiBebcK31f+BFFXvW63CqdPwZMBEJGgMDOwcDONGVWJuVfITNq1Cg98cQTtifcbNcYNmyYVz2zoif/Si2zOsv81/L8jzmzyyyLtvuMHDlSTz/9tKeaWQkVzMqZot5PYGd3ZiiPAAIIIIAAAggggAACCCAQkED6dum5FlKuH7uPzCq723+QKtYI6FVUQsBpAQI7hwM7s3f+559/9rR61VVXacKECbbn7f7775dZned+zBbQwrYMmi2c+b//wAMPBHR4/+DBg63Vee6nWbNmAV+yUNxgCexsfxSogAACCCCAAAIIIIAAAgggYFfAXCA34RJp/Tf+12SVnf9WlCxxAQI7hwO7Sy65RDNnzvS0arbXmhsW7T5mO6zZFut+zM2P5kD545/TTjvN6/vXXHONxo0bZ/d11u2z8+fP99Tr1auX1zhsN1hEBQI7pyRpBwEEEEAAAQQQQAABBBBAoFCB7Ezpg39Iq9+zB8QqO3telC5RAQI7hwO7u+++W//5z388rdaqVUtbtmyxPYmdOnXSokWLPPUGDBigadOmFWhn4MCBXt/v0qWLvvvuO9vvq1GjhsyNU+7nrrvu8hqH7QYJ7Jwiox0EEEAAAQQQQAABBBBAAAF/Bfb/KU0bLG1Z7m8N73KssgvMjVqOCxDYORzY/d///Z/69evn1ermzZtt3YZqLnswtyeamyjdz+OPP67Ro0cX6K05d86cP+d+zNZZc9ZdXFyc3x+WjRs3qkGDBl7l33nnHV1++eV+t+FvQVbY+StFOQQQQAABBBBAAAEEEEAAAVsC67+V3r1aythpq5pXYVbZBW5HTUcFCOwcDux27twps1rtqNkv/9czceLEAje+FjeLn3/+uc455xyvIkuWLFG7du0KVFu6dKnat2/v9f2vv/7a2uLq7/PWW2/puuuu8xQ3V1dv375dJXF1NIGdv7NCOQQQQAABBBBAAAEEEEAAAb8EzN+/F70uzb1Hysvxq0qxhVhlF7whLQQtQGDncGBnmuvcubMWLlzoafmiiy7SrFmz/J6sG264QW+88YanvNlWa4KumJiYAm2YYLBOnTraunWr52fmllhzW6y/T8+ePTVv3jxPcbMd9/vvv/e3uq1yBHa2uCiMAAIIIIAAAggggAACCCBQnIA5r27WcGnFsUsUgwZjlV3QhDQQvACBXQkEdi+//LJuueUWT8tmxdrixYsLXSF3/Ov/+OMPmZtmMzMzPT+677779NhjjxU52+a8uSeffNLz86SkJP3666+qW7euz0/IggUL1LVrV69yr7/+uq6//nqfdQMpQGAXiBp1EEAAAQQQQAABBBBAAAEECggEe15dcaSssuMDV8YCBHYlENiZM+QaNWqkPXv2eFpv2rSpTDiWlpZW5JRnZGSoR48eMttc3Y85k+63334rNnwzId/JJ5+s7OxsTz1z+YTZWpuYmFjk+8y2V7OabsOGDZ4yNWvW1O+//67k5OQS+WgS2JUIK40igAACCCCAAAIIIIAAAtEl4MR5dcWJscouuj5PIThaArsSCOxMk8dfBmG+16pVK/3vf/+TCe+Of8yWVnPjqzl/Lv9z7733asyYMT4/OsOGDdPYsWO9yp199tmaMmWKdabe8Y9ZgWcux1i1apXXj/773//KbMktqYfArqRkaRcBBBBAAAEEEEAAAQQQiAKB4s6ri4mXElIkE7Y58XS8Qeo23ImWaAMB2wIEdoWQnXnmmfrqq688P7n66qs1fvx4W7i5ubnWarlvv/3Wq57ZrjpkyBD16tXLujl2x44d+uyzz2Qufti7d69X2TZt2lir8hISEny+++DBgzLlzeq4/E9qaqr+/ve/y4R31atX15YtWzRz5kxNmjRJhw4d8ipr+vTRRx/JbOEtqYfArqRkaRcBBBBAAAEEEEAAAQQQiHCB4s6rS20sDZwiVW8W4QgML1oECOxKKLAzzZotsea21xUrVtj+PDVs2FBffvmlGjRo4Hfd9evXy4SN+be4+lu5bdu21sUTVapU8bdKQOUI7AJioxICCCCAAAIIIIAAAgggEN0C+zdL0wZLW5YVdGjaU+r7ulShZP8+G90TwOhLW4DArgQDO3doZ1bomVVt/j7mEohp06b5dWnE8W2a0O7KK6+0Vub5+/Tu3VsTJ05UpUqV/K0ScDkCu4DpqIgAAggggAACCCCAAAIIRKfAhu+k6VdJGTsLjr/bCOms+6SY2Oi0YdQRK0BgV8KBnbv5GTNmWOfamS2yeXl5hX6gWrRoodtvv93awhoTExPwh+7o0aPWFt6XXnrJ6wKL4xs0F1MMHz7cOsuutB4Cu9KS5j0IIIAAAggggAACCCCAQJgLmPPqFr8hzblbysvxHkx8stTnZal5nzAfJN1HoHABArtS/mSYM+u+//57mUsmdu/eLXOmXa1atazbWs02WKefjRs3asmSJdq2bZt1Rl7FihWtlXsmrDPvLe2HwK60xXkfAggggAACCCCAAAIIIBCGAtZ5dSOkFZMKdr5KI9d5dTVODcOB0WUE/BMgsPPPiVIOCRDYOQRJMwgggAACCCCAAAIIIIBApAoUe17duVLfNzivLlLnnnF5BAjs+DCUqgCBXaly8zIEEEAAAQQQQAABBBBAILwEijuv7ozh0tn3c15deM0ovQ1QgMAuQDiqBSZAYBeYG7UQQAABBBBAAAEEEEAAgYgW4Ly6iJ5eBmdfgMDOvhk1ghAgsAsCj6oIIIAAAggggAACCCCAQCQKcF5dJM4qYwpSgMAuSECq2xMgsLPnRWkEEEAAAQQQQAABBBBAIKIFOK8uoqeXwQUuQGAXuB01AxAgsAsAjSoIIIAAAggggAACCCCAQCQKcF5dJM4qY3JIgMDOIUia8U+AwM4/J0ohgAACCCCAAAIIIIAAAhErwHl1ETu1DMw5AQI75yxpyQ8BAjs/kCiCAAIIIIAAAggggAACCESqAOfVRerMMi6HBQjsHAalueIFCOz4hCCAAAIIIIAAAggggAACUSrAeXVROvEMOxABArtA1KgTsACBXcB0VEQAAQQQQAABBBBAAAEEwleA8+rCd+7oeZkIENiVCXv0vpTALnrnnpEjgAACCCCAAAIIIIBAFApwXl0UTjpDdkKAwM4JRdrwW4DAzm8qCiKAAAIIIIAAAggggAAC4S3AeXXhPX/0vkwFCOzKlD/6Xk5gF31zzogRQAABBBBAAAEEEEAgCgXMeXXTh0iblxYcfJNzpH5vShWqRCEMQ0bAPwECO/+cKOWQAIGdQ5A0gwACCCCAAAIIIIAAAgiEqgDn1YXqzNCvMBIgsAujyYqErhLYRcIsMgYEEEAAAQQQQAABBBBAoBABzqvjY4GAYwIEdo5R0pA/AgR2/ihRBgEEEEAAAQQQQAABBBAIMwHOqwuzCaO7oS5AYBfqMxRh/SOwi7AJZTgIIIAAAggggAACCCCAAOfV8RlAwHEBxwK7w4cPa/Xq1dqwYYPWr1+vnTt36tChQ8rIyFBMTIxSUlJUsWJFpaamqkmTJjrxxBOtX+Pj4x0fFA2GrgCBXejODT1DAAEEEEAAAQQQQAABBGwLcF6dbTIqIOCPQMCB3cGDBzV37lzNmTNHixYt0s8//6zc3Fx/3ukpExcXp7Zt26pHjx7W19lnn62EhARbbVA4vAQI7MJrvugtAggggAACCCCAAAIIIFCoAOfV8cFAoEQFbAV2JpCbMWOG3njjDX3++efKzs62OnfU/A81wKdcuXKemmYFXp8+fXTFFVeoZ8+e1so8nsgSILCLrPlkNAgggAACCCCAAAIIIBCFApxXF4WTzpBLW8CvwG7Xrl169tln9dZbb2nHjh0FQrr8oVsgA8gf+LnbqlevnoYNG6brr79elSpVCqRZ6oSgAIFdCE4KXUIAAQQQQAABBBBAAAEE/BXgvDp/pSiHQFACxQZ227Zt05NPPqnXXntN5ow6d7CWP6AranVdUlKSzJfZ4mrKmPPszFdWVlaBDh8f+OV/j2njpptu0ujRo5WWlhbUYKlc9gIEdmU/B/QAAQQQQAABBBBAAAEEEAhIYMMCafpVUoZrIY/Xc8ad0tn/lGJiA2qaSggg4C1QaGB35MgR/ec//7G+MjMzvYK6/AGduUiidevWateunZo3b66mTZuqUZXqWMkAACAASURBVKNGql69uipUqFCotbmEYtOmTdbXr7/+quXLl1tfq1atUk5OjlXHHeDlD+6Sk5N1++23W8GdeS9PeAoQ2IXnvNFrBBBAAAEEEEAAAQQQiGKBYs+rS5L6vCw1/1sUAzF0BJwXKBDYvf/++xoxYoR126sJzPKHZ+ZMuQ4dOljny5mvLl26yFwc4cSTnp6ur776SvPmzdPMmTO1bt26AuGd6UutWrX0zDPPaMCAAU68ljZKWYDArpTBeR0CCCCAAAIIIIAAAgggEIyAOa9u9ghp+aSCrVRpKA2cItVoHswbqIsAAoUIeAK7PXv2aOjQoXrvvfc8xdwr3Bo3bqxrrrlGV199tczZcqXxLF68WFOnTrW+tm/f7gnv3CGiCQzNmXq1a9cuje7wDocECOwcgqQZBBBAAAEEEEAAAQQQQKCkBQ5skaYNljYvLfimJudIfd+QklJLuhe0j0BUCliB3UcffaQbb7yxwIUSF110kUaOHKkzzzyzzHDMTbTvvvuuXn75ZX333Xee4M78JjU1Va+//rp1syxPeAgQ2IXHPNFLBBBAAAEEEEAAAQQQiHIBzquL8g8Awy9rASuwM1tdzXZT94o6E9Q9/PDD1tl0ofQsWLDA6tcnn3zi6Zbpu/vsu1DqK30pXIDAjk8GAggggAACCCCAAAIIIBDCApxXF8KTQ9eiScAT2JlBd+rUybpoonv37iFtsHDhQt1zzz368ssvraAxNzc3pPtL544JENjxaUAAAQQQQAABBBBAAAEEQlSA8+pCdGLoVjQKWIFdkyZN9Pjjj6t///5hZWAuyLjrrru0Zs2asOp3NHeWwC6aZ5+xI4AAAggggAACCCCAQMgKcF5dyE4NHYtOASuwM+fExcfHh6VAOPc9LMGD7DSBXZCAVEcAAQQQQAABBBBAAAEEnBbgvDqnRWkPgaAFPLfEBt0SDSDghwCBnR9IFEEAAQQQQAABBBBAAAEESkOA8+pKQ5l3IBCQAIFdQGxUClSAwC5QOeohgAACCCCAAAIIIIAAAg4KcF6dg5g0hYDzAgR2zpvSYjECBHZ8PBBAAAEEEEAAAQQQQACBMhYo9ry6s6W+b0pJqWXcSV6PQHQLENhF9/yX+ugJ7EqdnBcigAACCCCAAAIIIIAAAscEijuv7vQ7pHMekGJiEUMAgTIWILAr4wmIttcT2EXbjDNeBBBAAAEEEEAAAQQQCAkBc17dkjelj0dLeTneXYpPki59SWpxWUh0lU4ggIBUaoFdRkaGFi9erGXLlmnHjh3av3+/4uLiVLlyZTVu3FidOnXSqaeeypxEuACBXYRPMMNDAAEEEEAAAQQQQACB0BPIOSLNGiEtf7tg36o0lC6fLNVsEXr9pkcIRLFAiQd269at05gxYzRt2jQdPny4WOqmTZtq2LBhuvnmmxUTExPF0xK5Qyewi9y5ZWQIIIAAAggggAACCCAQggLWeXVDpM1LCnauCefVheCM0SUELIESDewmT56sf/zjHzKr646a5bd/PeXKlfPiP/5nHTt21Lvvvqu6desyTREmQGAXYRPKcBBAAAEEEEAAAQQQQCB0BTivLnTnhp4h4EOgxAI7E7hdccUVysvLcyWD5cp5hXaF9St/mZNOOknz589XWloakxhBAgR2ETSZDAUBBBBAAAEEEEAAAQRCU4Dz6kJzXugVAjYESiSw27Vrl0zgtm/fPk9Ql5ycrD59+qhz586qX7++zD9nZWVZZdasWaNPP/3UCujcoZ359fLLL9eUKVNsDIeioS5AYBfqM0T/EEAAAQQQQAABBBBAIKwFOK8urKePziPgFiiRwO6RRx7RQw89ZIVv5mnfvr0++OAD1apVq1j5Tz75RP3799fBgwet1Xim/s8//2yFfzyRIUBgFxnzyCgQQAABBBBAAAEEEEAgBAU4ry4EJ4UuIRCYQIkEdh06dLBugzWhW2Jion7//XfVrl3brx6+9tpr1rl37rDv3//+t+666y6/6lIo9AUI7EJ/jughAggggAACCCCAAAIIhKEA59WF4aTRZQSKFiiRwK5q1arWVlfznHXWWZo3b57fc2DqpaamegK76667Tv/973/9rk/B0BYgsAvt+aF3CCCAAAIIIIAAAgggEGYCnFcXZhNGdxHwT8AK7MyqtiNHjmjo0KFKSEjwr2Yxpcz5dJmZmVaJ888/X7Nnz/a7TXOjbMWKFT2B3ZAhQzR+/Hi/61MwtAUI7EJ7fugdAggggAACCCCAAAIIhJEA59WF0WTRVQTsCViB3cMPPyxz7lzNmjU1evTooIO7pk2b6o8//rC2xJ5wwgnauHGj9as/z7Rp06zbZd1bYu+++26NGTPGn6qUCQMBArswmCS6iAACCCCAAAIIIIAAAqEvwHl1oT9H9BCBIAQ8gZ0J7dwhWY0aNTzBnTmDzu5z7bXXasKECZ72Lr74Ypkgzldbq1atUs+ePbVjxw7PpROfffaZzjzzTLtdoHyIChDYhejE0C0EEEAAAQQQQAABBBAIH4GN30vTr5IObi/Y59Nvl855UIqJDZ/x0FMEECggYAV2b7/9tq6//nplZ2dbIZv7htbq1atbFz6YSyB8hW35W/7222/VvXt361vuturUqaPBgwerc+fOatiwocy2WfMcOHBAv/32m+bOnaupU6cqKyvL01SrVq2syyt4IkeAwC5y5pKRIIAAAggggAACCCCAQCkLWOfVvSV9PFrKy/Z+eXySdOlYqUXfUu4Ur0MAgZIQ8Fw6sX79ej322GMy4V1hwd2oUaOs4K5ChQp+9WPYsGF66aWXPKvs3MFdcZXdZcyvJtD76quv1LZtW7/eR6HwECCwC495opcIIIAAAggggAACCCAQYgLmvLrZI6VlEwt2rHIDaeAUqWaLEOs03UEAgUAFCtwSW1xwV61aNZng7uabb/YZ3JnQbcSIEXruuec8oZ3ppPl+YY97O675ubkl9t1337VumOWJLAECu8iaT0aDAAIIIIAAAggggAACpSDAeXWlgMwrEAgtgQKBnbt7xQV3aWlpGjlypG655RYlJSUVOyKzPfa+++7TN998U2RY527AtDVw4EDrkglzjh5P5AkQ2EXenDIiBBBAAAEEEEAAAQQQKEEBzqsrQVyaRiB0BYoM7Nxd3rBhg7VVduLEiQW2ylatWtUT3LnPpCtqqObW2Hnz5mn58uXatm2b0tPTrVV6lSpVUuPGjdWuXTtrRV3FihVDV4ueBS1AYBc0IQ0ggAACCCCAAAIIIIBANAhwXl00zDJjRKBIAZ+Bnb/Bndn+euutt3ouk8AcgcIECOz4XCCAAAIIIIAAAggggAACPgQ4r46PCAJRL+B3YOdPcGfOnhs+fLjMhRMpKSlRjwtAQQECOz4VCCCAAAIIIIAAAggggEAxApxXx8cDAQQk2Q7s3GobN260tspOmDChwFbZKlWqeII7trjyOcsvQGDH5wEBBBBAAAEEEEAAAQQQKEKA8+r4aCCAwF8CAQd2/gZ3d955p2677TbOpuMjZwkQ2PFBQAABBBBAAAEEEEAAAQSOE+C8Oj4SCCBwnEDQgZ0/wV3lypV1xx136Pbbb9cJJ5zAJESxAIFdFE8+Q0cAAQQQQAABBBBAAIGCApxXx6cCAQQKEXAssMsf3I0ZM0bjx48vsFXW3AjrDu7M73miT4DALvrmnBEjgAACCCCAAAIIIIBAEQIHtkrTh0h/Li5YoPFZUr+3pKRU+BBAIAoFHA/s3IabNm2yzrgrKrgzq+1MeEdwF12fOgK76JpvRosAAggggAACCCCAAAJFCGxc6ArrDm4vWKDrbdI5D0qxcfAhgECUChQb2OXk5GjlypX66aeftG/fPqWnpyspKUlmi+vJJ5+sNm3aKCEhoVi64oI7sz3WnG9nzrkzbfJEvgCBXeTPMSNEAAEEEEAAAQQQQAABHwJL3pJm3yXlZXsXjE+SLh0rtegLIQIIRLlAoYHdokWL9MILL+i9997TkSNHiiSKj4/XxRdfrGHDhqlHjx4+gzv3VtmsrCyVK1dOR48etX41N8m6gztzwyxP5AoQ2EXu3DIyBBBAAAEEEEAAAQQQ8CFgnVc3Slo2oWDByg2kgZOlmqfBiAACCMgrsMvNzdXw4cP10ksvWWGa+cr/uEO2479n/vnqq6/W2LFjrRV4xT1mxV1xwZ0J/0wfCO4i89NJYBeZ88qoEEAAAQQQQAABBBBAwIcA59XxEUEAARsCnsDOhHNXXHGF3n33Xc/KN9PO8aFdYWGde6XcWWedpVmzZvncJmvaKC64S0lJ0a233qoRI0YoNZUDNm3MZ8gXJbAL+SmigwgggAACCCCAAAIIIOC0AOfVOS1KewhEvIAnsHv55ZetkMysonMHdeZCiPPOO0/NmzdXWlqaEhMTdfjwYe3evVu//vqrPvvsM+3YscNre6s5j+6pp57yG6644C45OVlPPvmkhg4d6nd7FAxtAQK70J4feocAAggggAACCCCAAAIOC3BencOgNIdAdAhYgZ3ZClurVi0riHOvlrvlllv0+OOPF7vF1dR7/vnnNXr0aOXl5Vl14+LitH79etWuXduWoAlyzFbZcePGyZxxZx4THvbt21fTp0+31RaFQ1eAwC5054aeIYAAAggggAACCCCAgIMCnFfnICZNIRB9AlZg9/nnn+vcc8/1rK6zG5I98sgjeuihhzwh23PPPWddRBHIc3xw169fPwK7QCBDtA6BXYhODN1CAAEEEEAAAQQQQAAB5wQ4r845S1pCIEoFrMDulVdekVlRZx6zqm3u3LlWgOfvs337dmuFnns77Y033ijTZjCPO7g7ePCg3n777WCaom4ICRDYhdBk0BUEEEAAAQQQQAABBBBwXoDz6pw3pUUEolDACuz+85//6J577vEEdosWLVK7du385sjMzLS2zroDu0GDBmnixIl+1y+uoNkeW758eUfaopGyFyCwK/s5oAcIIIAAAggggAACCCBQQgKcV1dCsDSLQPQJWIHdhAkTdO2113oCN3N23ahRo/zWmD17ti6++GJPfVPXtMGDwPECBHZ8JhBAAAEEEEAAAQQQQCDiBIo9r66+NHCKVPO0iBs2A0IAgZITsAK7X375RaeeeqrntteKFStaN8C2b9/e55s3b96s7t27WxdNuC+sMAHe+eef77MuBaJPgMAu+uacESOAAAIIIIAAAgggENEC1nl1V0l/Lio4zMZnSv3GSUmpEU3A4BBAwHkBK7AzzXbt2lULFy603mC+ZbahXnXVVerdu7cV5tWsWdPa9pqdna29e/fq119/1Zw5c6yz6vbv3+/p2UknnaTVq1crJibG+d7SYtgLENiF/RQyAAQQQAABBBBAAAEEEHALcF4dnwUEECghAU9gZ0K2Dh066MiRI57Qzn0mXXHvdq+qM78mJCTo008/1RlnnFFC3aXZcBcgsAv3GaT/CCCAAAIIIIAAAgggYAksGSfNHiXlZXuDxFWQLh0rndYPKAQQQCBgAU9gZ1r47rvv1KdPH+3atctzHt1fC/AKfYE70DNlzOq7KVOmWCvyeBAoSoDAjs8GAggggAACCCCAAAIIhLUA59WF9fTReQTCRcArsDOd3r17tx588EGNGzdOhw8f9owj/2q7/CFebGysevXqpWeffVaNGjUKl3HTzzISILArI3heiwACCCCAAAIIIIAAAsELcF5d8Ia0gAACfgkUCOzctQ4ePKgZM2ZYq+7MdlkT5GVmZiolJUWVK1fWySefrHbt2lm3w9aqVcuvl1EIAQI7PgMIIIAAAggggAACCCAQlgKcVxeW00anEQhXgSIDu3AdEP0ObQECu9CeH3qHAAIIIIAAAggggAAChQhwXh0fCwQQKGUBArtSBo/21xHYRfsngPEjgAACCCCAAAIIIBBGApxXF0aTRVcRiCwBArvIms+QHw2BXchPER1EAAEEEEAAAQQQQAABI8B5dXwOEECgDAUI7MoQPxpfTWAXjbPOmBFAAAEEEEAAAQQQCDMBzqsLswmjuwhEnoAV2P38889q1qxZWI7ul19+0SmnnBKWfY/GThPYReOsM2YEEEAAAQQQQAABBMJIgPPqwmiy6CoCkStgBXbly5fXDTfcoIceekjVqlULi9Hu27dPDzzwgF577TUdOXIkpPp8zTXXaMKECSXSpwcffNCap8KevLw8XXHFFcrNzQ3q3fXr19czzzwTVBtFVSawKxFWGkUAAQQQQAABBBBAAIFgBcx5dR/fJS0dX7ClyvWlgVOkmqcF+xbqI4AAAn4JWIFdTEyMypUrp5SUFI0aNUrDhw9XUlKSXw2UdqFDhw5p7NixeuKJJ7R3717r9cEGVE6PoawCO7NS8tRTTw16OM2bN9eqVauCbqewBgjsSoSVRhFAAAEEEEAAAQQQQCAYgfRt0rQh0p+LCrbSqIfUf7yUlBrMG6iLAAII2BKwArsqVapo//79VkUT3JlVdvfcc49uuukmJSQk2GqwpAqb/r300kt67rnntHv3bh09etR6VeXKlbVnz56Sem1A7ZZVYDdlyhQNGjQooD7nr0RgFzQhDSCAAAIIIIAAAggggEC4CGxa5ArrDm4r2OOuw6RzHpJi48JlNPQTAQQiRMAK7DZv3qxrr71W8+bNswI7E4a5g7tbbrlFJoCqV69emQz5hx9+sII6E0YdPnzYE9SZzpx++umaPHmyzBbOUHpKKrCLjY3V3Llzdc455xQ63LvuuktPPvlk0BQEdkET0gACCCCAAAIIIIAAAgiEgwDn1YXDLNFHBKJSwOuWWBOM3X333crIyPAK7kx4d9ZZZ1mh3iWXXKKKFSuWKNb69es1ffp0vfPOOzKBnXncIaL5NTExUf/85z81evRome28kfiYbcnPPvus19DM/Nx8881FDve8887Tp59+6vn5Y489pvvuuy+keNgSG1LTQWcQQAABBBBAAAEEEIhOAV/n1V0+WarVMjptGDUCCISEgFdgZ3pkVtuNHDlS06ZNs0K7/GGZ+X1cXJw6deokEw717NlTbdu2VXx8fFCDMdtdv/vuO2uFnwmcVq9e7Xmv+Y171Z/5fa9evfTCCy+oUaNGQb0zlCtPnTpVV155pVcXzfbkV155pdhuV69eXTt37vSUmTVrli666KKQGiqBXUhNB51BAAEEEEAAAQQQQCD6BDivLvrmnBEjEIYCBQI79xi+/vpr6/KJZcuWeQV37gDNXc6EdeaiA/PVtGlTNWzYUCY4MufgmYsrzA20ZlWcuSzCbGk1589t2rTJ+vr111+1fPlybdiwwUPnPpvu+KCuQ4cOMivGTEgYyc+aNWvUpk0ba5Wj+2nZsqUWLlxorSws6jFBa926db1+vGXLFtWqVSukuAjsQmo66AwCCCCAAAIIIIAAAtElwHl10TXfjBaBMBYoMrBzj+mjjz7So48+qiVLlljfyr/qLv+43d+3a5E/oCus/c6dO1sXYJituJH+5OTk6IwzzrDCOfdToUIFKzQ95ZRTih3+zJkzvYxq1KihbdsKOTS1jBEJ7Mp4Ang9AggggAACCCCAAALRKsB5ddE684wbgbAU8BnYuUdltqu++uqrMgFedna2V3hn/uH44M1fjfxBn7sNsyqvb9++uv3229WxY0d/mwr7cmPGjNH999/vNY6nnnpKI0aM8Dk2s/rQnOvnfi644AJ9/PHHPuuVdgECu9IW530IIIAAAggggAACCES5AOfVRfkHgOEjEJ4Cfgd27uGZM9ImTJig999/31oJlpeX5xm53VV2+UM+cwOqudhi4MCBuuyyy1S5cuXwFA2w12vXrlWLFi2UmZnpacGcFWjO9vPnYg0TcL733nueumZV4r/+9a8Ae1Ny1QjsSs6WlhFAAAEEEEAAAQQQQOA4Ac6r4yOBAAJhKmA7sMs/zl27dlkXRZjgbtGiRVq1apXS09P9ojBbNk8++WR16dJF3bt3t7aClvTts351rIwKXXjhhZozZ47n7SbANOf7nXbaaX71qEmTJlq3bp2nrLllt3///n7VLc1CBHalqc27EEAAAQQQQAABBBCIYgHOq4viyWfoCIS/QFCBXWHD37t3r9avXy8T5pmLE8xlE2blXUpKivWVmpoqEy6Z3/O4BMxtrhdffLEXxy233KKxY8f6RXTgwAFrRWL+FYvm8gpzCUioPQR2oTYj9AcBBBBAAAEEEEAAgQgUWDpemjVSynMd5+R54ipIl46VTusXgYNmSAggEEkCjgd2kYRTGmPJzc1Vq1attHr1as/rTKhpAjfzqz+PudG3R48enqJmpeL+/futAM+cY/fhhx9qwYIFMmGZCVHT0tJUp04dawvypZdeqq5du/rzGkfKENg5wkgjCCCAAAIIIIAAAgggUJhATpb08V3S0nEFf1q5vnT5ZKlWS+wQQACBkBcgsCvjKXrzzTd1/fXXe/Xi2Wef1R133OF3z1544QXrgg73Y7YX33jjjdYlFBs2bPDZjgnuzOUWbdu29Vk22AIEdsEKUh8BBBBAAAEEEEAAAQQKFTDn1U2/Stq0sOCPG/WQ+o2TkquChwACCISFAIFdGU5TTk6OTjrpJP3xxx+eXpiVb7///rsSExP97tm1116r8ePHe8qb8+/Myj07T3x8vHUL8N///nc71WyXJbCzTUYFBBBAAAEEEEAAAQQQ8CVQ3Hl1XW6Vzn1Yio3z1Qo/RwABBEJGgMCuDKfC3LZ7zTXXePXglVde0U033WSrV23atNGKFSuKrFO3bl01bNjQOufO3PK7cuVKHT58uNDyTz75pEaOHGnr/XYKE9jZ0aIsAggggAACCCCAAAII+BQo7ry63i9KLUPvMj6fY6IAAghEvQCBXRl9BMz5cqeeeqp++eUXTw/q1auntWvXyqx28/fJysqyLvDIzj7uMFVJgwcP1m233aYOHTp4NZeZmamPPvpIDzzwgNf7TaGYmBjNnj1b559/vr9d8CpnArninq1bt6pjx45WkU2bNsmEiTwIIIAAAggggAACCCCAgG2B4s6rq1RfGsh5dbZNqYAAAiEjQGBXRlMxd+5cXXDBBV5vf+KJJzRq1ChbPTIr68wKu/yPuXTCrN7729/+VmxbJri7+uqrNX36dK9ytWrV0rp162xty3U3YG4E9vchsPNXinIIIIAAAggggAACCCDgJcB5dXwgEEAgwgUI7Mpognv37m2tcnM/ZpWcWZ1WqVIlWz2aP3++FfKZgG3Hjh3WCrkZM2bo4osv9qsdc9bd2WefLXPTbP7nmWee0Z133ulXG/kLEdjZJqMCAggggAACCCCAAAII2BHgvDo7WpRFAIEwFSCwK4OJMyvLzJlyeXl5nrffeuutevHFF4PqTUZGhhXaNWrUyFY75pKLU045xeuiiubNm2vVqlW22jGF2RJrm4wKCCCAAAIIIIAAAggg4K8A59X5K0U5BBAIcwECuzKYQLP1dfTo0V5vXr58uVq3bl0GvXG90myf/eCDD7zev3nzZtWuXdvRPnHphKOcNIYAAggggAACCCCAQHQIcF5ddMwzo0QAAY8AgV0ZfBhatWpl3dTqfswZdMuWLSuDnhx7pbmd9uabb/bqw/vvv68+ffo42i8CO0c5aQwBBBBAAAEEEEAAgcgX4Ly6yJ9jRogAAgUECOxK+UNhboVt1qyZ11uff/556zbXsny+/fZbnXHGGV5dePXVVzV06FBHu0Vg5ygnjSGAAAIIIIAAAgggENkCnFcX2fPL6BBAoEgBArtS/nA89dRTXjfBmksaTIjl9NZTu8MqLEgcM2aM7r33XrtNFVuewM5RThpDAAEEEEAAAQQQQCByBZZOkGaNkPKyvccYV0Hq/aLUsn/kjp2RIYBA1AsQ2JXyR8DcyPrFF1943tqxY0ctXLiwlHtR8HWrV69WixYtvH7w3HPP6fbbb3e0bwR2jnLSGAIIIIAAAggggAACkSdgzqubM1pa8lbBsVWqLw2cJNVqFXnjZkQIIIBAPgECu1L8OBw8eFCpqanKzj72X4j+/e9/6+6773asFzk5OYqLi7Pd3tdff60ePXp41Zs0aZIGDRpku63iKhDYOcpJYwgggAACCCCAAAIIRJZAsefVdZf6jZeSq0bWmBkNAgggUIgAgV0pfiw+/fRTnXfeeV5vXLp0qdq2bRtQL3bs2KHBgwfL/Gq+du3apTvuuEPmFlq7z9ixYzVs2DCvaosXL1b79u3tNlVseQI7RzlpDAEEEEAAAQQQQACByBHYtFiaPkRK31pwTF1ulc59WIq1vzghcoAYCQIIRJOA7cBuz549Mtsnu3XrFk1Ojoz1wQcf1COPPOJpq3Llytq9e7diYmICaj83N1fJyck6cuSIp/7pp5+u+fPn227vsssuk7kV1v2kpKRo3759io2Ntd1WcRUI7BzlpDEEEEAAAQQQQAABBCJDwJxXN3uklJvlPR7Oq4uM+WUUCCBgW8B2YGdWcL344ouqVauW+vXrpwEDBqhr1662XxyNFXr27Kl58+Z5hn7BBRfo448/DoqiU6dOWrRokacNc4nF+vXrVb9+fb/b3bBhg5o2bSqzndb99O/fX9OnT/e7DX8LEtj5K0U5BBBAAAEEEEAAAQSiQIDz6qJgkhkiAggEImArsMvIyLCCOnMWm3lMOGSer776SmeccUYg74+qOtWqVbO2rbqfkSNH6sknnwzK4JlnntGIESO82hg6dKheffVVv9vt27ev3nvvPa/y33zzTYnMKYGd39NCQQQQQAABBBBAAAEEIluA8+oie34ZHQIIBCVgK7CbNWuWLrnkEk9Qd/ToUetm0ZUrVwbViWiovGXLFtWpU8drqOPGjdM111wT1PC3b9+uxo0b69ChQ552zDbWGTNmqFevXj7bNpde3HvvvV7lzE22n332mc+6gRQgsAtEjToIIIAAAggggAACCESYAOfVRdiEMhwEEHBawFZgZ1ZzmVVhZmWdCevMr9dee63eeOMNp/sVce2Z+F1l6AAAIABJREFUAOzcc8/1Gpf5ngnHgn0KC92SkpL0yiuv6Kqrriq0ebNa8p577rG2N+d/zJl4P/74oxo1ahRstwqtT2BXIqw0igACCCCAAAIIIIBA+AhwXl34zBU9RQCBMhOwFdiZm0Rvu+02r8DOBHj/+c9/ymwA4fLit956S9ddd51Xd3/66Sc1a9Ys6CFkZWVZt8+arcnHPx07drRukm3Tpo1MiLdt2zZ9+eWXmjRpkrZu9b59yQSwU6ZM0cCBA4PuU1ENENiVGC0NI4AAAggggAACCCAQ2gKcVxfa80PvEEAgpARsBXYLFiyQuYU0/wq7Cy+8UDNnzgypQYViZx566CE9/PDDXl3buXOn0tLSHOnu/v37rRV8S5YsCag9c1OtWZF34403BlTf30oEdv5KUQ4BBBBAAAEEEEAAgQgS4Ly6CJpMhoIAAqUhYCuwMx0655xz9MUXX3hCO3NemtlCecopp5RGf8P2HeZ23eeff96r/+byDrMF1aknMzPTuoDi5ZdfttVkvXr1NH78eEe25/p6MYGdLyF+jgACCCCAAAIIIIBAhAlwXl2ETSjDQQCB0hCwHdiZLZVmJZfZzuleade0aVPNmzdP9evXL40+h+U7brjhhgJn/eXk5MgEnk4/JkA1t89+8MEHSk9PL7J5sx3XrKi76aablJiY6HQ3Cm2PwK5UmHkJAggggAACCCCAAAKhIVDkeXWJUu+xUsv+odFPeoEAAgiEmIDtwM7039xIetddd+nVV1+1Lp8wXxUqVLAuoLjooovUpUsXValSJcSGGn3dMYHgsmXL9Msvv2j37t0yF02YFX0NGjRQu3btrF9L+yGwK21x3ocAAggggAACCCCAQBkIWOfV3S0tebPgyyvVlwZOkmq1KoOO8UoEEEAgPARsB3YffvihZ2QrV67UU089Za3ict8aa35oVt7VqFFDqampVnAXFxdnS8PUNzeo8kSeAIFd5M0pI0IAAQQQQAABBBBAwEsgfbs0/Spp0/cFYRp1l/qNl5KrgoYAAgggUIyA7cDOXE5gArXCHhPaHf8UVbaoPrmDv9zcXCYuAgUI7CJwUhkSAggggAACCCCAAAJugT+XSNMGS+lbC5p0vkXq+YgUa29BB7gIIIBANAoEHNi5wzm7gZwvZAI7X0Lh/XMCu/CeP3qPAAIIIIAAAggggECRAssmSrNGSLlZ3kXizHl1L0otB4CHAAIIIOCnQECBnZ9tB1zMhICssAuYL6QrEtiF9PTQOQQQQAABBBBAAAEE7AtwXp19M2oggAACPgRsB3bmYonSeMaNG1car+EdpSxAYFfK4LwOAQQQQAABBBBAAIGSFOC8upLUpW0EEIhiAduBXRRbMXQHBAjsHECkCQQQQAABBBBAAAEEQkGA8+pCYRboAwIIRKgAgV2ETmyoDovALlRnhn4hgAACCCCAAAIIIGBDgPPqbGBRFAEEELAvQGBn34waQQgQ2AWBR1UEEEAAAQQQQAABBMpagPPqynoGeD8CCESJAIFdlEx0qAyTwC5UZoJ+IIAAAggggAACCCBgU4Dz6myCURwBBBAIXKBEAjtzw+uOHTu0Z88e6ysuLk5JSUmqUaOGatasGXhvqRn2AgR2YT+FDAABBBBAAAEEEEAgGgU4ry4aZ50xI4BAGQo4Ftht2rRJ5mbXr776St9//70yMzMLHVaFChXUsmVLnXXWWbryyivVvHnzMhw+ry5tAQK70hbnfQgggAACCCCAAAIIBCmw7G1p1nApN8u7obhEqfeLUssBQb6A6ggggAACxwsEHdht3rxZ9913n6ZOnaqcnByr/aNHjxYrXa5cOc/Pe/bsqRdffFEnnngisxMFAgR2UTDJDBEBBBBAAAEEEEAgMgSKPa+unnT5JKl268gYK6NAAAEEQkwgqMDus88+s1bJ7dq1yyukyx/IFTXe/KFeYmKi3nzzTV1xxRUhxkN3nBYgsHNalPYQQAABBBBAAAEEECgBAXNe3btXSxsXFGy8YTep/3gpOa0EXkyTCCCAAAJGIODA7v3339eAAQNkzquzGsq3as7OCjt3WVP/rbfe0tVXX83MRLAAgV0ETy5DQwABBBBAAAEEEIgMAeu8uiFS+paC4+l8i9TzESk2LjLGyigQQACBEBUIKLBbvny5unXrpkOHDnmCOnfw1qhRI/Xo0UPt27dX9erVValSJWur7P79+7V161YtXbpUX3/9tUxwc3zIFx8fr2+//daqyxOZAgR2kTmvjAoBBBBAAAEEEEAgQgSKO6/ukhekVpdHyEAZBgIIIBDaAgEFdq1bt9bKlSu9wro2bdro8ccflzmTztdjwr2PP/7YOvvuhx9+8GrHXEhhAkF/ttX6eg8/Dz0BArvQmxN6hAACCCCAAAIIIICAOK+ODwECCCAQUgK2A7spU6Zo8ODBVqBmgjfz64033mhdHBEXZ29ZdHZ2tm677Ta99tprXu2988476t+/f0hB0RlnBAjsnHGkFQQQQAABBBBAAAEEHBPgvDrHKGkIAQQQcErAdmDXvXt3zZ8/33q/CevMOXbmhthgnoEDB2r69OmeVXVmS+3nn38eTJPUDVEBArsQnRi6hQACCCCAAAIIIBCdApxXF53zzqgRQCDkBWwFduYcurS0NOXl5Vmr66pUqaI1a9YoNTU1qIHu3r1bJ510kvbt22e1a1bq7dixQ5UrVw6qXSqHngCBXejNCT1CAAEEEEAAAQQQiFIBzquL0oln2AggEA4CtgK7OXPm6KKLLvKshLvpppv00ksvOTLOYcOGedoyK/fmzp2rc88915G2aSR0BAjsQmcu6AkCCCCAAAIIIIBAlApwXl2UTjzDRgCBcBKwFdiNGzdO1113nTU+E6r93//9n/r06ePIeGfMmKG//e1vnrbHjh2rf/zjH460TSOhI0BgFzpzQU8QQAABBBBAAAEEolCA8+qicNIZMgIIhKOArcDuiSee0N133+0J1RYuXKj27ds7Mu4lS5aoY8eOntV7Y8aM8bzLkRfQSEgIENiFxDTQCQQQQAABBBBAAIFoFPhzqTRtsJS+peDoO98s9XxUirV3kWA0MjJmBBBAoDQEbAV2zzzzjEaOHOkJ7L755ht17drVkX5+9913OuOMMzyB3VNPPaU777zTkbZpJHQECOxCZy7oCQIIIIAAAggggEAUCRR7Xt3zUquBUYTBUBFAAIHQF7AV2E2cOFHXXHONJ7CbMGGCBg8e7MgoJ02apKuuusrTtnnXoEGDHGmbRkJHgMAudOaCniCAAAIIIIAAAghEgYA5r27uPdLiNwoOtlI96fJJUu3WUQDBEBFAAIHwErAV2B2/Cq5v376aPn26IyMeMGCA/ve//3kCuy+++ELdu3d3pG0aCR0BArvQmQt6ggACCCCAAAIIIBDhAgd3SNOvkjYuKDjQht2k/uOl5LQIR2B4CCCAQHgK2ArssrOzVaVKFR0+fFhHjx5VXFycVqxYoVNPPTWo0a9evVpt2rRRbm6u1W5ycrL27Nmj+Pj4oNqlcugJENiF3pzQIwQQQAABBBBAAIEIFOC8ugicVIaEAALRJGArsDMwZlXd+++/b501Z8I1E7R9+eWXqlixYkBuBw4c0JlnnmkFf+Yx7fbq1UsffvhhQO1RKbQFCOxCe37oHQIIIIAAAggggEAECHBeXQRMIkNAAIFoF7Ad2C1YsECnn366J7AzAVunTp30zjvvqH79+rY8N2zYoIEDB8rcNusOAM2vn3/+uXr06GGrLQqHhwCBXXjME71EAAEEEEAAAQQQCEMBzqsLw0mjywgggEDhArYDO9NMnz59rBVw7pDNfO+EE07QLbfcouuuu06NGzcu1nvt2rV644039Morryg9Pd0qa1brmfZ69uypOXPmMF8RKkBgF6ETy7AQQAABBBBAAAEEylaA8+rK1p+3I4AAAg4LBBTY7d69W6eddpq2b9/uCdvMb0zgZp66deuqbdu2qlmzpipVqmSFcWbr67Zt27R06VJt3ry5QD1Tpk6dOlq0aJFq1arl8DBpLlQECOxCZSboBwIIIIAAAggggEDECHBeXcRMJQNBAAEE3AIBBXam8qpVq3ThhRdqy5YtHk0Tunka/iu8O566sDLme5UrV9Znn31mnYnHE7kCBHaRO7eMDAEEEEAAAQQQQKAMBDivrgzQeSUCCCBQ8gIBB3ama5s2bdKll15qXRjhXl3n7nL+YC7/MPKXc5fp0KGDpk+frgYNGpT8iHlDmQoQ2JUpPy9HAAEEEEAAAQQQiBQBzquLlJlkHAgggEChAkEFdqZFE7pNnTpVDz/8sNasWeP1kuNDPHd5d6FmzZpp+PDhuuqqqxQfH88URYEAgV0UTDJDRAABBBBAAAEEEChZAc6rK1lfWkcAAQRCQCDowM49BhPcmZV25obXr776ylp9Z866M1/mZ1WqVLG+mjRpYt0y2717d3Xu3DkECOhCaQoQ2JWmNu9CAAEEEEAAAQQQiDgBzquLuCllQAgggEBhAo4FdvAi4I8AgZ0/SpRBAAEEEEAAAQQQQKAQgeWTpJnDpdwj3j+MS5QueV5qNRA2BBBAAIEIESCwi5CJDJdhENiFy0zRTwQQQAABBBBAAIGQEcjNlubcIy1+vWCXTqgrDZwk1ebyvpCZLzqCAAIIOCBgO7CbOHGi57UNGza0trY68axfv16vv/66Vq5cqR9++EHTpk1Tly5dnGiaNkJIgMAuhCaDriCAAAIIIIAAAgiUvcC2H6WapxXdD+u8uquljd8VLNOwm9R/vJScVvbjoAcIIIAAAo4K2A7sYmJiPDfC9u3b17rd1Yln/vz5Vvjnvqhi3Lhx1mUUPJElQGAXWfPJaBBAAAEEEEAAAQSCEEjfLr3cSbp5oVSxRsGGijuvrtM/pPMelWK5vC+IGaAqAgggELICAQV27tH069fPscDOrKxr3bq11bQJ7Z544gmNGDEiZOHoWGACBHaBuVELAQQQQAABBBBAIAIF5twrff+S1OVW6fwx3gPkvLoInHCGhAACCPgvEFBg514F5+QKuw8//FB9+vTxrLB79NFHde+99/o/EkqGhQCBXVhME51EAAEEEEAAAQQQKGkBs7ru+ZZSTqYUV0G6/QfXKjvOqytpedpHAAEEwkKgzAO7zMxMrV69WldffbV++uknC80Egs8//7xuvfXWsECkk/4LENj5b0VJBBBAAAEEEEAAgQgWcK+ucw/RrLI7/XbOq4vgKWdoCCCAgB0BT2B3+PBhNW/eXBs2bCi2/tGjRz0/d6+0s/NCX2VN+6bduXPn6txzz/VVnJ+HmQCBXZhNGN1FAAEEEEAAAQQQcF4g/+o6d+uxCVJiZSlje8H3cV6d83NAiwgggECIC3itsJs5c6Z69+5dZl02QZ0J7KpWrSoT7CQkJJRZX3hxyQgQ2JWMK60igAACCCCAAAIIhJHA8avriup6XKJ0yfNSq4FhNDi6igACCCDghECBLbGXXXaZPvjgA89Zcse/pCRX2LlX102ePFkDB/J/Sk5McKi1QWAXajNCfxBAAAEEEEAAAQRKVaCw1XWFdeCEutLASVLtNqXaPV6GAAIIIBAaAgUCOxOoNGvWTBkZGaXew5o1a+rpp5/WFVdcUerv5oWlI0BgVzrOvAUBBBBAAAEEEEAgRAX8WV3XsJvUf7yUnBaig6BbCCCAAAIlLVDopRPffPON1q1bV+DdZgXc3//+d8/qu/bt2+vmm28OqI9m+2tsbKy17bVKlSqqX7++mjZtWuTKvoBeQqWQEyCwC7kpoUMIIIAAAggggAACpSVwYKvrZtjcrKLfGBPnujG2Ut3S6hXvQQABBBAIQYEyvyU2BE3oUgkKENiVIC5NI4AAAggggAACCISmwN710oop0oKXpKyDvvtobow9f4zvcpRAAAEEEIhYgYACO7dGv379NH369IjFYWDOCxDYOW9KiwgggAACCCCAAAIhKJB9WPr5I2n529IfX9vrYFwF1yq7ijXs1aM0AggggEDECNgO7K699lrP4Dt06BDwltiIEWQgtgQI7GxxURgBBBBAAAEEEEAgnASOHpU2L3OFdKvek47sD7z3rLIL3I6aCCCAQAQI2A7snBiz+zZYJ9qijfASILALr/mitwgggAACCCCAAAJ+CBzcKa2cJi2fJO382Y8KfhRhlZ0fSBRBAAEEIlfAkcDu4MGD+vjjj7V582bdcccdxWrt2LFDJ510krp27arevXtr8ODBSklJiVxhRuYlQGDHBwIBBBBAAAEEEEAgIgRyc6TfP3WFdL/NkfJynB8Wq+ycN6VFBBBAIEwEggrsDh06pEceeUSvvfaaDhw4oNq1a2vTpk3FDn3BggU6/fTTPbfBJicn67777tOoUaMUExMTJmx0M1ABArtA5aiHAAIIIIAAAgggEBICO3+TVkySfnhHOrjdR5fKSQ26SpsWSXnZ9rvPKjv7ZtRAAAEEIkQg4MBu1apVuuyyy7R27VqZLa7mKVeunNLT05WUlFQkz+TJkzVkyBCrbP56HTt21KxZs5SamhohtAyjMAECOz4XCCCAAAIIIIAAAmEnkHlAWv2+azXdn4t8d79KQ6n1YKnVQOn7V6TvX/Jdp6gSrLIL3I6aCCCAQBgLBBTY/fLLL+revbt27drlCerc59ItXbpUrVu3LpLk0Ucf1YMPPuhZYWcKuoO7Fi1aaP78+TrhhBPCmJSuFydAYMfnAwEEEEAAAQQQQCAsBMyihA3fuUK6nz6Qsg8V322zGq55H6n1IKnB6ZLZPZS+XXq+pZSTGfiQWWUXuB01EUAAgTAWsB3Y5ebmytwOu2LFCk/o5g7cGjVqpGnTpql9+/ZFkqxevVqzZ8+2vr7++msrrHOvtjO/DhgwQFOnTg1jUrpOYMdnAAEEEEAAAQQQQCBsBfZvln6YIi2fLO39w/cw6naQ2gyWml8mJR638GDOvcGtrnO/nVV2vueBEggggECECdgO7P773//qpptu8grrzMq4Z599Vuecc44tHhPemba+/fZbr9Duk08+sd2WrRdTuMwEWGFXZvS8GAEEEEAAAQQQQKAogZwj0i+zpBWTpbWfS0fzirdKru7a7mqCumonF17WidV17pZZZcdnFwEEEIg6AduBndnuunLlSgvKrIi74IIL9N577ykhISEgvOzsbOssPHN+nWnPPD179tScOXMCao9KoS1AYBfa80PvEEAAAQQQQACBqBLYutK15fXH6dLhvcUPvVysdNIFrpDuxJ5SbHzx5b95Rlr0unOcHW+Qug13rj1aQiAKBdIzs7Vtf6YysnKVXD5WNSslqmKij/8tR6ETQw4NAVuB3ZYtW1S3bl3PargaNWrInGdXqVKloEazb98+NWnSROZXs0U2NjZWu3fv5iy7oFRDszKBXWjOC71CAAEEEEAAAQSiRuDQHunHd6Xlb0vbfvQ97LSTpbZDpJaXSynVfZenBAIIhJSAyRgWrNuttxds0Cc/bVdunuvSTPPExpTT+c1raHDnBurSuKrXWfshNQg6E5UCtgK7Dz74wFoN514Jd//99+vhhx92BG7UqFF6+umnrbZM+zNnztSFF17oSNs0EjoCBHahMxf0BAEEEEAAAQQQiBqBvFxp3Reu1XRm62tuVvFDL19ROq2v1GaIVKed+QtK1FAxUAQiSWDV5v0aPn2Fftt+0OewTqqRomcGtFaLOsEtSPL5Igog4KeArcDu5Zdf1q233uoJ1T799FOdffbZfr6q+GLmEoqLL77Y07Z519ChQx1pm0ZCR4DALnTmgp4ggAACCCCAAAIRL7BnnevyiB+mSgc2+x5uw26ukK7ZJVL5JN/lKYEAAiEr8M2anRr69lIdysr1u49J5WP12pB26nZiNb/rUBCBkhKwFdj961//kllVZx6zCm7ZsmVq1aqVI31bvny52rVr51m9N2bMGN19992OtE0joSNAYBc6c0FPEEAAAQQQQACBiBTIypB++tC1mm7DfN9DPKGu1PpK11dqI9/lKYEAAiEvYFbWDXhtga2wzj0oE9pNH9qFlXYhP8uR30Fbgd0zzzyjkSNHegI7J1fYzZ8/X927d/cEds8995yGDRsW+TMQZSMksIuyCWe4CCCAAAIIIIBAaQgcPSr9udh1Lt2q96Ws9OLfGpsgNbvYdYFEox5STGxp9JJ3IIBAKQiYM+vOf+5rv7bBFtWdk2tU1Jw7unGmXSnMF68oWsBWYDd58mQNGTLEE9iZM+fuuOMOR3zfeustXX/99Z62p0yZossvv9yRtmkkdAQI7EJnLugJAggggAACCCAQ9gLp213bXVdMlnb95ns4tVq7QroWfaWkVN/lKYEAAmEn8N3aXbry9YVB93vqDZ3VpUnVoNuhAQQCFbAV2P3444/WFlj3pRMdO3bUggULAn23V72LLrpIc+bM8QR2ixcvVtu2bR1pm0ZCR4DALnTmgp4ggAACCCCAAAJhKZCbLf0217Xldc0n0lEf51NVSHXd8NpmkFTztLAcMp1GAAH/BW6evFSzf9zmf4UiSvY6rZZeGkQmETQkDQQsYCuwM0tL69atq23btsn83gR306dPV9++fQPugKn49ddf68wzz7TaM+1Wq1ZN27dvD6pNKoemAIFdaM4LvUIAAQQQQAABBEJeYMfPrpBu5TQpY2fx3S0XIzU9V2o9SDr5QikuIeSHRwcRQCB4gfTMbLV+5FPl5h0NurHYmHJa8UBPVUyMD7otGkAgEAFbgZ15wZ133qnnn3/eE66dcMIJ+vzzzwNeDbd27Vp169bNCujcIeB1112n//73v4GMhzohLkBgF+ITRPcQQAABBBBAAIFQEsjcL636P1dQt3mp756lNnZteW11hXRCbd/lKYEAAmEtcPBIjv7YmaF1uw5q7c4M/bBpr776bZdjY5o3vLuaVq/oWHs0hIAdAduB3aZNm9S0aVPl5ORY7zEhW1JSkv7973/rH//4h+Li4vx+/8SJEzV8+HDt2bPHEwAmJCTol19+UYMGDfxuh4LhI0BgFz5zRU8RQAABBBBAAIEyEcjLk9Z/4zqX7qcZUk5m8d2IT5aa/80V1NXvLJUrVybd5qUIIFAyAma13JZ9h7V250Gtc4dzO1wh3fYDR0rmpX+1+sEtp6t1vcol+g4aR6AoAduBnWnowQcf1KOPPuo5y869Mi4tLU0DBw5Uly5d1LJlS5l/NivwzJOenq5du3Zp1apVWrhwobWVdvPmzZ5Vde42Ro8erX/961/MWIQKENhF6MQyLAQQQAABBBBAIFiBfRulFeYCiUmS+b2vp15nV0jXvI+UwAoYX1z8HIFQFziQme0K5Haa1XJ/hXM7M/TH7gxl5eSVSfdZYVcm7Lz0L4GAAjuzuu6CCy6wtsK6L6AwgZt53P/sS/j48uafL7nkEn3wwQd+t+HrHfw89AQI7EJvTugRAggggAACCCBQZgLZh6VfZknL35bWfWX27xTflZSaUusrXGfTpZ1YZt3mxQggEJhATm6eNu09bIVyntVyVkiXoV0HS3a1nN0ex8WU03LOsLPLRnkHBQIK7Mz7MzIydPnll2v27NleAZs7iPPVx/zBnqnTr18/jR8/3tpeyxO5AgR2kTu3jAwBBBBAAAEEEPBLwPyH/q0rXOfS/fiuZM6pK+6JiZdOvkBqM0Rqco4U6/8RPH71h0IIIOC4wN6MLM+5cu5Vc+t2ZWjD7gxl5wZ/IUT+Dptd8HWrVFDjtBQ1rpasRX/s0eotB4IeE7fEBk1IA0EKBBzYud/78ssv65FHHtGOHTusb9ldYVe1alWNGTNGN954Y5BDoXo4CBDYhcMs0UcEEEAAAQQQQKAEBDJ2SSunu4K6Hat9v6D6qa6QruUAKTnNd3lKIIBAqQpk5+Zpw+5DrtVyu1xbWU04Z7az7j2U7XhfKibGqXG1FDVJS7aCOfN782vDqslKjI/1vO+7tbt05esLg37/1Bs6q0uTqkG3QwMIBCoQdGBnXnzo0CFNmzZN77zzjubPn6/Dhw8X2x9zsUSHDh00ZMgQ6ysxMTHQ/lMvzAQI7MJswuguAggggAACCCAQjEBujrT2c9eW118/lvJ8/CU+oZJ0Wj/X2XS123CBRDD21EXAAQGzG263WS3319lyJphbu8MV0G3cc0jmQggnn9iYcqpnVsuZMM4K5lyhXJNqKUpLKe/XAiHT5/Of+1q/bT8YcNdOrlFRc+7o5tf7An4JFRHwIeBIYJf/HdnZ2Vq9erXWrFmjbdu2WVtnzVO5cmVVqVJFDRs2VNu2bRUfH8/kRKEAgV0UTjpDRgABBBBAAIHoE9j1u+vyCHOJxMFtvv5KIjXu4VpNd0ovKb5C9HkxYgTKWOBITq61Ws4dxh279OGgDmTmON67yknxnkDOhHGuUC5Z9VOTVT4uJuj3rdq8XwNeW6BDWbm220oqH6vpQ7uoRZ1KtutSAQEnBRwP7JzsHG1FngCBXeTNKSNCAAEEEEAAAQQsgSPp0uoPpBWTpY0LfKNUri+1Huy6RML8ngcBBEpUwKw825F+xOsG1nW7XNtY/9x7SA4vlpO5tKFB1aRjq+T+OmPOrJpLTS5fomM1jX+zZqeGvr3UVmhnwrrXhrRTtxOrlXj/eAECvgQI7HwJ8XNHBQjsHOWkMQQQQAABBBBAoGwFzAUSG793nUu3+n0p27W7psgnLlFq1tu15bVhNykm+JU0ZQvA2xEIPYHDWbn6w5wp91cYd+yMuQwdPOL8ajmzVdV94YN1ttxfwVy91CTFx5bt/8bNSrvh01f4tT3WbIN9ekArVtaF3kc6antEYBe1U182AyewKxt33ooAAggggAACCDgqcGCL9MNUaflkac9a303XaSe1HiS16CtVqOy7PCUQQKBYAbNabuv+TNfZcn8Fc+5trJv3FX+mfCC05WNj1DAtKV8w99c21rQUVUoK7eOujNX36/bo7e/Xa+7q7V7n7plVgOc3r6nBnRuoc+PwtvUSAAAgAElEQVRUzqwL5MNBnRITCMnAbtWqVWrRokWJDZqGy06AwK7s7HkzAggggAACCCAQlEBOlvTbx67VdL/Pk47mFd9cUprUaqArqKtxalCvpjIC0SqQcSTHWi1nwri17osfdmZY3zucbf98Nl+O1SsmHLuBNS1ZTaqbW1lTVKdKBZkLIcL9Sc/M1vYDmTp4JFcpCbGqcUKiKiaGduAY7ub0P3CBEgnsTIJtvop68vLylJOTo6ysLOtG2fT0dG3dulWLFy/W7Nmz9eWXX1o/54k8AQK7yJtTRoQAAggggAACES6wbZXrXLqV06RDu4sfbLlY6cTzpDaDpBPPl+JK/pyqCNdneFEgkJd3VGZVnOeiB89W1gxtO5DpuEBCXIwaecK4Yzexmu8RXjnOTYMIBCwQVGC3cuVKTZw4UZ9++qlMEHPw4MGggzYT9JUrV065uc7/14KAlajomACBnWOUNIQAAggggAACCJScwOG90o//c62m27rC93uqnug6l86sqKtY03d5SiAQhQIHMrNdW1h3ui56cG9lNavljuT4WLEagFftSomeCx8apx0L5mpXqqCYCFgtFwAJVRAIK4GAAjuzQm7EiBEaO3aszO+LW00XiEYkBXYPPvigVq9eHQiDV51x48apYsWKfrfz2Wef6X//+58WLFhghan79+9XYmKi6tWrp3bt2qlPnz669NJLFRcX53ebThQksHNCkTYQQAABBBBAAIESEMjLk/740hXS/TxTyj1S/EvKp0gtLpPaDJHqdpDKhf92uRJQpckoE8jJzdOfew/nO1fOFdCZ7ay7Dvr431QAVuZW0/wXPZgbWF3hXLKSypfu3/UC6D5VEECgGIGAArtbbrlFr776qldQZ0I2J55IW2FXo0YN7dixI2ianTt3Ki0tzWc7S5cu1fXXX68VK3z/l9BGjRpZoetFF13ks12nChDYOSVJOwgggAACCCCAgEMCe9dLK6a4vvZv8t1og9Ndq+lOvVQqn+y7PCUQiECBfYeyjp0pZ86Y23FQ63ZlaMPuDGXnFn08VCAU5q/adSpXcK2WO24ra40TErgoIRBU6iAQBgK2A7slS5aoU6dOBYZmd5Vd/oDPXbdChQpq06aNrrjiCplQMNyfLVu2qE6dOo4Mw5/AbvLkybrmmmtsb0t+6KGHZFYClsZDYFcayrwDAQQQQAABBBDwIZB1SPr5I2n529L6b3xzVawttb7S9VW1ie/ylEAgAgSyc/O0cc8hTxh3bCtrhvZkZDk+wooJcdbKuCYmmKt2bAtrw6rJSoyPdfx9NIgAAqEtYDuwu/LKK/XOO+94UnwTtsXHx+vss8/Wqaeeam3bNNswzbl25jHbMEePHm2txjMXTJjVZj/++KOWL19ufc8Ed+bXlJQU63tNmkTOvwCYCzR69erlyCfAV2D33nvvqX///tYW5fxP+fLl1bp1a1WvXl3btm2TOXfQXPZx/PPkk09q5MiRjvS1uEYI7EqcmBcggAACCCCAAAKFC5hL4TYvc4V0q/5POnKgeKnY8tLJF7m2vDY5S4ohMOCjFXkC5u+iuzOyjp0tt+vYGXMmrMvJc3a1nDk6rn5qkme1nLVqzgrnklUthdVykfcJY0QIBC5gK7DLzs5WamqqDh065AnbWrZsqRkzZqh+/fqeXsyfP1/du3e3/tkEcub217Zt23r1cuPGjbrrrrs0ffp0T/jXqlUrLVy40AoAI+H517/+pfvuu88zlHPPPdcTZDo5vj/++MMK5Q4cOPYvXbGxsbr77rs1fPhwa87cjwn+nn76aZmALn+4Z86yM0Fr+/btnexagbYI7EqUl8YRQAABBBBAAIGCAgd3uG54NWfT7fzFt1DN01wh3Wn9paRj/x7puyIlEAhdgSM5udqw+5DnPLn8lz7sP5zteMcrJ8X/dZbcX4FcWoqaVEtW/apJSogj/HYcnAYRiEABW4GdOR+tQ4cOnlVxCQkJ1mq5pk2betHk5OSoUqVKysx0XUFttlz+85//LJRvzJgxnp+ZcM8EXI888khEUJsVb+biB/czatQoPfHEE46PrW/fvjIr7NxPTEyM9d6//e1vRb7rww8/1GWXXeZ1G69ZJWkuqyjJh8CuJHVpGwEEEEAAAQQQ+EsgN0f6/VNXSPfbHCkvp3iaxMpSy8ulNoOkWq1gRCAsBcxquZ3pR1xny+366ybWvy58+HPvITm8WE5xMeWsAK7xX2Hcse2sKUpNLh+WhnQaAQRCR8BWYDd16lQNGjTIsyLOBFJme2xhT7du3fTtt99aZXv06KHPP/+8yFGbM+umTZtm/dxsof3111+t20zD/TnxxBP1+++/e4YxZcoU63w+Jx+zjfj41YsmHPUn9HzxxRd12223eXXHBHYmuCuph8CupGRpFwEEEEAAAQQQkLTzV1dI98M7Uoavi8/KSU3Odl0gYba+xidCiEBYCGRm5+oPa+tqhtbuNMGc68KHP3ZmKP2Ij3A6gBFWTS7vfbZcmmvVXL3UJMXHxgTQIlUQQAAB3wK2ArvnnnvO2mJpHhPEvfbaa9aNpIU9t956q15++WXrR+Zcu/379xfZm61bt6px48aes9VGjBhRIivRfHM4VyI9Pd1aZZj/Mo6ff/5Zp5xyinMvkXTjjTfq9ddf97RZpUoVmVAsKSnJ53tM38wlHz/88IOnrFmtl39VoM9GbBYgsLMJRnEEEEAAAQQQQMCXQOYBafV7rqDuz8W+SktVGrpCulZXSJXq+i5PCQTKQMD8XWXbgUyt3XFstZwrnMvQlv2HZY5kdPIpHxujhmmu1XL5L3xokpaiSkmRcWSTk160hQACJS9gK7AzZ7Ldf//9Vq9MYPfll1/KrKQr7HnllVc8N72asmbV3PFbZ/PXGzhwoHWenXlMeJd/ZVrJMzj/BnOOX36b5ORk64w5s13VqSc3N1dpaWnat2+fp0kTlJqVc/4+Zp5uvvlmT3ET9Jlz7vwJ/Px9R/5yBHaBqFEHAQQQQAABBBA4TsCkFRu+dYV0qz+Qcg4XTxRXQWrexxXU1e8qOfjvpMwNAsEIZBzJsVbLucM4s1LOrJgz3zuUlRtM04XWrV4x4Vggl3bsRta6VZIUa26E4EEAAQRCRMBWYGfOXzMXGZjHhHBmO6a5dKKwZ968eTrvvPM8Zd9//3317t27yGG/9dZbntV6pu1169apQYMGIcJkvxvHbzft0qWLvvvuO/sNFVPDXBLRtWtXrxKffPKJevbs6fd78gdo7kpmhZ1ZaVcSD4FdSajSJgIIIIAAAghEjcD+P6UVU6UVk6W9f/gedt2OrpCu+d+kxBN8l6cEAiUgkJd3VJv3Hba2rVrbV/86Y86snjOr6Jx+EuJi1ChfGOc+W858r2Iiq+Wc9qY9BBAoGQFbgd2bb76pG264wRPCmRtdi7pV1ARuZkWdCd/M8/jjj8tculDUY867c69IM3V8XZpQMhzOtXrdddfJhJDux6xie+mll5x7gWTd9Gpu2nU/ZvWe2XqckpJi6z0mGDW39rofu6v07LyMwM6OFmURQAABBBBAAAFJOUekX2a5VtOtNedC+9gLmFxdajXQFdRVOxlCBEpNID0z2xPGHTtfLsNaLXckJ8/xftSqlHjsbLm0ZDWu5trOWrtSBcWwWs5xbxpEAIHSFbAV2JlVcu6VVyZUMzeN9urVq9Aem5tiK1SooLw81x/MV199tVeAdXyllStXqnXr1p6Az2zVNOezhetjLoIwKxDdjzlnrqjz/gId4zXXXKMJEyZ4qpuAdM2aNbabu/jiizVr1ixPvZJYDehunMDO9vRQAQEEEEAAAQSiVWDrD66Q7sd3pcN7i1eIiZNOusAV0jU9V4plFVGof2xMuLVtf6YysnKVXD5WNSslhsXqr9y8ozI3rrq3sFo3sv516YO5odXpJ6l8rGsLa/6z5axwLllJ5eOcfh3tIYAAAiEjYCuwM5cTmEsK3KvmHnroIZkbSYt6mjRpovXr11sXL5gwbtmyZUWWNds7Tz/9dE/bY8aM8Wy/DRktPzuSnZ1tXbRx5Mix/8NasmSJ2rVrZ4V45mZdc8adOadv79691uUUNWvWVKdOnWTCMxOCxsf7/pcsU37RokWeXpl6M2fO9LOXx4rdfvvteuGFFzzfqFatmnbs8HWrmO3XWBUI7AJzoxYCCCCAAAIIRInAoT2ugG7529K2H30PutoprpCu5eVSSnXf5SlRpgLm70UL1u3W2ws26JOftsuEX+7HnJ92fvMaGty5gbo0rur5e1FZdXjfoSzlD+PcW1k37D6krFxnV8uZTVl1KldwrZCztrIeWy1X84TEMrcoqzngvQggEN0CtgI7838wVatWtbZdmt83a9ZMq1atKvIPUBMgffzxx5ZwXFycdZmBCacKe9544w3PijoTCD799NO64447wnJ2zGrBVq1aefpuxm7Olrvvvvtkgklfjwk6//3vf6t///7FFq1Xr54VgLkfsyLR3Nxr9zHble+55x6vahkZGSVy8QSBnd3ZoTwCCCCAAAIIRLxAXq609gtXSPfrbCk3q/ghJ5wgtegrtRki1WlrDpeOeKJIGOCqzfs1fPoK/bb9oM/hnFQjRc8MaK0WdQr/u5PPBvwskJ2bp417Drm2seY7W8788+4MH59DP9+Rv1jFhDivCx9MQNekerIaVk1WYnxsAC1SBQEEEIhcAVuBnWG49NJL9dFHH1kiJlh74IEH9OCDDxYqdO+991pn17nLmosY8t9Imr/SOeecoy+++MJTdvz48RoyZEhYypttqma7qvsxZ8u5twbbGdDQoUM1duxYK+w8/jGBaWJiorKyjv0fqbnB99FHH7XzCqusOWvPnLmX/zFn2plA0OmHwM5pUdpDAAEEEEAAgbAV2L1WWjHF9ZW+xfcwGnWXWg+Wml0ilU/yXZ4SISPwzZqdGvr2Ulu3npqtoK8NaaduJ1YLahzm7w17MrK8Lnxwb2c1YV1OvlV+Qb3or8rm6Lh6qUl/rZQzZ8q5zpUzX9VSElgt5wQybSCAQFQI2A7spk6dqkGDBll/0Jo//M2vAwYMkNnC2rhxYy+0zz777P/Zuw/oqKq1DcBvem8EEkJIoQWQ3gnVgij2iogUxYIVBCy/eq/3Xq9dQLBgv0pVsSE2sKG0hB6adEghgRRSSZ+Z/Os74wwZkqmZGWaS96zFouScXZ4zaxnf7L0/pWKp7l5ZnSfFJZKSkgzuk/PqHnroIYM2TVWgdfU3M2vWLCxYsMDoMCMiIiCr6GJiYpQtsYcOHVJWHzZ2XXvttVi1ahUk9Kt/lZWVITTUsNKXVPE1VdjD2IC++OIL5R3Wv2T7s7EKwKb866/4a+y+U6dOYfDgwcqXsrKy0L59e1d/nRwfBShAAQpQgAIUsJ9ATTnw17fas+kyNplvN7Q90O8OoO9EICLR/P28w+UEZGXd+PdSrArrdJOQ0G7l9GSLVtpVq9TIPCNny5Xrz5c7XqCtyFpSWWt3l7AAH4Otq3LGnGxljY8MhJ83V8vZHZwNUoACLU7A6sBOikn07NlTX9xAF9pJKCdVXnWr5ERSvhYfH4+cHO1PDOXv4eHhkCqkQ4cORWVlpVINduXKlXp4uUfOUDt9+rTb/vTl4osvxp9//tngwzRs2DClqqucU+flde4/YspZFikpeO6557B27doGz8lKRQlE618FBQWKU/1LVuNJ8GntJQUnZEz1L6kArAvWrGlPd76hJc8wsLNEifdQgAIUoAAFKOD2AnV1QNZWIG0ZsO9roMbMlkgvP+0qOgnqOowGPBl+uOtnQL7Pv2LBeou2wRqbY9foEKx5dKR+cUP+2WocyyuHLozTFXzIKqyAnRfLwdvTQwngdGGcdqWc9py5VkG+bvv/a+76eeK4KUCBliVgdWAnPFIw4dJLL4VardYHcfKHDh064NixYwaCixYtUgI6XZCjC/jq36T7N93vcp7a888/77ZvQlbQFRcXG4xft3X4/JVy509y7ty5SqgnFrpL7KRghxTu0F3Z2dkNVqe9++67kG201l5r1qzBuHHjDB6TdyxFQKy9GNhZK8b7KUABClCAAhRotgJlp4Hdn2lX0505Yn6aMX21BSR63QIERJi/n3e4vMDmYwWY+MGWJo9zROfWkKqyslqurFrV5PbObyAyyLdBJVZZLSdbW328DHf62L1zNkgBClCAAo0K2BTYSUuyMm7KlCmoqqrSh3ES4v3yyy8GHUmoJyvvUlNTDUK7+jfVD/MSExMh2zGlyqo7XhLU3XjjjTh+/DgkVJP5yzZV2a5q6SXFKV588UWD26+77jp8++23+n+TM+YSEhIM7vnggw9wzz33WNqN/j55Z2PHjjV4bv369cp7s/billhrxXg/BShAAQpQgALNSkBdCxxeqw3pjvwM1Gl/wG30CmgF9JkA9L0DaNuzWVFwMsCDy3fgx72nXYLC18sTCbJa7u9Vcp3+PluuU+tghAX6uMQYOQgKUIACFDgnYHNgJ00cOHAAs2fP1m/jvPfeexutUnrmzBllRd7evXuNLpuWFWXR0dFKW7acneaKL7W2thYZGRnK2X7mVtbVH7+EfHLOn4R+uktCzdzcXP02WDkLrl27dgbTlrMA77//fqspfvzxR0hF3/qXrVtizXXOohPmhPh1ClCAAhSgAAXcUiD3LyBtuXZFXUWB6Sl4eAKdx2hX0yWNA7x93XLKHLRpAVkR1/e5X6C29z5VM/BtQvzOnS3XOgi6YK59RCC8pCIELwpQgAIUcAuBJgV2uhkePnwYUriga9euuOWWWxqdeHV1Nf75z38qgZ4UTKh/SRh10003Yf78+Q6pTOoWb+K8QS5cuBCPPvqowb8uX74cEydOVP6tsLAQUsSj/iXPzJgxw+rpysq9G264weC5tLQ09OnTx+q2zD3AwM6cEL9OAQpQgAIUoIDbCFQWA/u+0q6my9lpftitOmlDOllRF2r4g1fzD/MOdxNIPVaACXbYDtvYvP28PdGhXhinrJprHYwObYIQ6s/Vcu72WeF4KUABCjQmoAR2paWlynZLOSOte/fu8Pb2dphWRUUFpHrsiRMnICFebGwsLrnkEqViKq9zArJ68aKLLjIgmTlzpr76rBT/8PEx/I+xFKaQAhXWXsuWLcPkyZMNHjty5Ag6d+5sbVNm72dgZ5aIN1CAAhSgAAUo4MoCGg2QvkEb0h1YDaiqTI/WJwjocaM2qIsfCnhwhZMrv15bx1ar1uDgqTLszCzCjowi5feTRZW2Ntfoc/eM6ICRSW2Ugg+x4QHw5Go5u/qyMQpQgAKuJqAEdps3b8aIESOU7aoSAq1YsUJZ8cbrwgr4+vpCttXqrgkTJuDTTz/V/10q7paUlOj/bu1ZeboHpbrsI488YjBZCXEdcY4gA7sL+5li7xSgAAUoQAEK2ChQnAmkrdBue5U/m7vik7Uh3UU3AH7B5u7m191MoLC8BrvqhXO7s0pQWWvmvMImzvHX2aPQOco9z/lu4tT5OAUoQIEWKaAEdkuXLsXUqVMVAAnt1q1bh1GjRjUKMm3aNP2/Dxo0CA888ECLhHPGpNu2baucW6e7Lr/8cvz888/6v8sKPFmJp7ukCMjixYutHto//vEPyOo83RUQEABZCemIi4GdI1TZJgUoQAEKUIACDhGorQQO/gDsWgoc/xNAnelugtsCfSdqC0i0tv9OBYfMkY2aFdBo6nAk76x+5dzOjCIcLyg3+5w9b/D29MCuZy9HCLe72pOVbVGAAhRwaQElsJOzz2bNmqUMVAK7Xbt2GS38IMUTdFVdb775ZqxcudKlJ+jOg2vTpg0KCs4dWiznzH3zzTf6KV177bX4/vvv9X+/+OKLlbDV2ku2w8q2WN3Vo0cP7Nu3z9pmLLqfgZ1FTLyJAhSgAAUoQIELJVBXB+Ts0m553fclUHVuN0OjQ/L0AbqOA/pNBjpdCng57miZC0XS0votrapFWmaxfnur/LmsWmUTgwRtKjsUnbi6VwzevqO/TWPgQxSgAAUo4J4CSmAnq6ukIIQusNu0aROGDh3a+PckDOysetOypfX8s+YsaUCq5spzUjFWd91zzz344IMP9H//v//7P7zyyiv6v8s5gDk5OZY0b3DPkCFDsHXrVv2/jR8/Hp9//rnV7VjyAAM7S5R4DwUoQAEKUIACThcoLwD2rNQGdXn7zXcf1UO75bX3eCCotfn7eYdLCsj33CcKyrEzs1i7gi6jCIfzyiC5rS2XnC/XLz4CAxIi0D8hHAVlNZj00RZbmjJ45tN7hyK5k2HBuSY3ygYoQAEKUMClBZTAbt68eZDzz+SS1XPy9/MrlOpmwRV2pt/nnXfeif379yM/Px95eXno2bOnQRhm6adBVrj16tXL4PbXXnsNjz32mP7fvvrqqwZVebOzs9GuneVVx2pqahAaGqoUANFdL7/8Mp588klLh2rVfQzsrOLizRSgAAUoQAEKOFJArQKO/abd8npoDaA5d3Zwo936hwG9btUGdTF9WUDCke/GQW1X1qix+6Q2nJMz6CSok/PobLn8fTzRp324NpyLj0C/+HBEBvsZNCWB4BUL1uNw7llbulCe6RodgjWPjtTvcrK5IT5IAQpQgAJuJaAEdrKtVQoaSFgn/1GJiorC2rVr0adPnwaTYWBn+v2OGTNGqYKru6RwRGFhIYKCgqz6YLzxxhuQqrD1r9TUVMhqON0loWB0dLTyznTXkiVLGlR8NdXx77//jssuu8zglu3bt2PAgAFWjdfSmxnYWSrF+yhAAQpQgAIUcJhAwVEgbRmQ9ilw9rSZbjyAjhdrQ7puVwM+AQ4bFhu2r4B8j5xdXPl3OKcN6f46VQq1jVtUpTKrNpyTkK4VusWEwMfL0+yg92WXYPx7Kaiosb4oRaCvF1ZOT0bP2DCz/fAGClCAAhRoXgJKYJeZmYnExET9T23kP24S3skKr6SkJCVs0p1b98knn+j/nJCQADk3zd6X9PXRRx/Zu1mntCcr01599VWDvqSox6RJkyzuX6PRoHv37jh8+LD+GdnuKu/J29vwXBTZurxly7ll9ldddRV++OEHi/u699578eGHHxr0I6GaBLOOuBjYOUKVbVKAAhSgAAUoYFagugzYv0q75TUr1eztCI8H+k4C+t4O5c+8XF6gWqXGvuxSffVWCejyys7tIrFmAr5enugZG6qsnNNub41AdKi/NU0Y3LvhSD6mL91hVWgnYd17kwdgZJc2NvfLBylAAQpQwH0FlMBOhi8VSGVlmC6Y063a0v1dN8X6q7nO/5o9GHRhYf2z2+zRrrPa2LlzZ4PVaVLEYffu3fDy8rJoGI2trvvvf/8LqeZ6/rVo0SI89NBD+n+Wd7Jt2zaLVsidOHECUmm2qqpK//wzzzyD559/3qJx2nITAztb1PgMBShAAQpQgAI2Cci3uZkpwK7lwP5vgFozlT29/YGLrteupksYATjoB5g2zYUPNRDIK63SF4aQcE7Cuhq1xiapNiF+GFDv7Lke7cLg72PZ9+6Wdigr7WavTLNoe6xsg503vg9X1lmKy/soQAEKNEMBfWAn4c3w4cORm5trMM36AZ2j56/bkiu/u2tgJ0YDBw7Ejh07DLhk5Z2cDWfukiqv48aNMzhTTqrFHjx4EK1atWrweGlpKTp06KBsu9VdnTt3RkpKClq3Nn4Acnl5OUaPHm0wzoCAAGVVX/v27c0N0+avM7CzmY4PUoACFKAABShgqUBpDrD7U21QV3jM/FOxA7QhXc+bATmnjpfLCajUGhw8XaZsa1WKQ2QW4WRRpU3j9PL0QPeYECWgk5VzsoqufUSAU86Ik/+3Sj1eiKWp6Vi7P9dge65UlL2iR1tMGpqAoR1bOWU8NgHyIQpQgAIUcIqAPrCT3vbu3YupU6ciLS3NKZ0b68TdA7vNmzdjxIgRBmfLyVxnzZqlhHZyrt35l/zHW7YBP/zwwwZhndwnZwzeeuutRt+JFAmpX4xCbpTzB7/88ktIeHf+derUKeXMwvXr1xt86emnn4ZUDHbkxcDOkbpsmwIUoAAFKNCCBVTVwKGftFtepZBEnZmVVoGtgT4TtEFdVPcWDOeaUy8qr9GvnpNwbndWCSprrT8DTmYXHuhjEM71iQtDoK/hMTMXQqGsqha5pVU4W61GsJ+XsuU2xN/nQgyFfVKAAhSggAsKGAR2uvGtXr0af/zxBzIyMlBWVgaVSqUPn/7880/9T3siIyMh2z0dcclKM3e+JPx66aWXGkwhLi4Od999t7KaUfxkZZxso12+fLmybfb86/7778c777xjkkJWI8pquU2bNhncFxgYqBSguPrqq5XKsVK1VrY9/+9//0NRUZHBvf369VNW5fn5GVa2svc7YGBnb1G2RwEKUIACFGjhAqf3alfS7fkcqDy346BRFQ8voMtYbUiXdAXgxXDEFT49Gk0djuSdPRfQZRTheIGZ7ctGBu7hASRFhaB/Qrj+/LkOrc+dx+0K8+UYKEABClCAApYINBrYmXqQVWItYdXeM336dLz//vuWP3DenXfeeadSEMKSs+8k+JNqr7asjpSCIxLQShERR18M7BwtzPYpQAEKUIACLUCgsgjY+yWwaylwquEPPBsItE7ShnS9JwAh0S0AyLWnKCvL0rK0VVvll/y5rEpl06BD/LzRN14bzsn21r5x4QgLYBBrEyYfogAFKEABlxJgYOfg1yGB3aOPPorKSsvP2JCVcbI6b8aMGVaNTkI72dL8/fffW/zcsGHD8Pnnnzv03Lr6g2FgZ/Gr4Y0UoAAFKEABCtQX0KiBE39qt7we+B5Qm6n+6RsC9LwR6DcZaD8IkKVXvJwuIMe+pJ+p0IdzuzKLcCi3DNqyd9ZfslpOG86FK9Vbu0SFQM6k40UBClCAAhRobgI2BXY6hFtuuUU5X42XaQEp5LFw4UIsXrwYOTk5Rm+OiopStrDOmTMHMTExNrN+++23kHPtZIusRtP4+S09ezfYpR4AACAASURBVPbEzJkzMW3aNMiqSWddDOycJc1+KEABClCAAs1EoPAEkLZC+6v0pPlJSXVXWU130XWAb5D5+3mHXQUqa9TYfVK7ek7CuZ2ZxSgsr7GpD38fT/RpH66snJMCEf3iwxEZ7NjjW2waKB+iAAUoQAEKOEDA6sDurrvu0g9j0KBBePDBBx0wrObb5KFDh7Br1y4UFBSguLgY/v7+SjjXq1cv5ZcU3LDXJWfWpaamQopMnDlzBrJyT/oaMmQIZBvshbgY2F0IdfZJAQpQgAIUcDOBmgrgwHfaLa/pG8wPPjQW6DtR+6tVR/P38w67CMjqueziSiWU2/n39tYDp0qh0ti2fC42PODvcE5Wz7VCt5gQ+Hg57wfLdkFhIxSgAAUoQAE7CVgd2NmpXzbTQgUY2LXQF89pU4ACFKAABcwJyB7J7B3akG7f10B1qeknvHyBbldrV9N1vATw9DLXA7/eRIFqlRr7c0r14ZxUb80tNbM12Uifvl6e6BEbqqyck62tsopOqqTyogAFKEABClBAK8DAjp8EpwowsHMqNzujAAUoQAEKuL7A2Txg92dA2nIg/6D58bbtrT2XrtctQGAr8/fzDpsF8kqrzlVuzSzG3pMlqFE3ftyKuU7ahPjVC+fC0aNdGPx9GLKac+PXKUABClCg5QowsGu57/6CzJyB3QVhZ6cUoAAFKEAB1xJQ1wJHftEWkDiyFtCYqRDqHw70vg3odwcQ08e15tJMRqNSa3DwdJly9pysnJPfTxZZXjStPoMUgegeE6IUh1BWz8VHoH1EgF2Pfmkm7JwGBShAAQpQwKgAAzt+OJwqwMDOqdzsjAIUoAAFKOBaAvmHtFted38OlOeZGZsH0PkyoO8dQNerAB9ul7Tnyywqr1GCOV04tzurBJW1apu6CA/0UVbPybZWCef6xIUh0Nfbprb4EAUoQAEKUIACWgEGdvwkOFWAgZ1TudkZBShAAQpQ4MILVJUC+7/WrqY7uc38eCI6aFfS9bkdCGtv/n7eYVZAo6nDkbyz9ba3FuF4frnZ5xq7QeqjdYkK1q+ck5CuY+sgrp6zSZMPUYACFKAABYwLMLDjp8OpAgzsnMrNzihAAQpQgALWCZzeC7TtZd0zjd2t0QAZm7Tn0u1fBajMbK30CQQuukFbQCJhGCCpEC+bBcqqapGWVfz39tZi7MosQlmVmW3HRnoL9vNGv/hwZeWchHN948IRFuBj89j4IAUoQAEKUIAClgkwsLPMiXfZSYCBnZ0g2QwFKEABClDA3gJlucCiIcCDW4CQaNtaLzkJpH0KpC0DitLNt9F+sDak63Ej4B9q/n7e0UCgrq4O6Wcq9GfP7cwowqHcMkjRXVuuDq2D/g7nwpVVdF2iQiBn0vGiAAUoQAEKUMC5AgzsnOvd4ntjYNfiPwIEoAAFKEABVxVY8zSQ+jaQ/DBwxQuWj7K2Cjj0g3bL67F1AMwkRUFRQN/bgb6TgDZJlvfDOxWByho1dp8s1p4/pxSIKEZheY1NOv4+nujTPlxZOSdn0MlKushgP5va4kMUoAAFKEABCthXgIGdfT3ZmhkBBnb8iFCAAhSgAAVcUEBW1y3sDaiqAO8AYOZu86vsTu3WhnR7VgJVxaYn5ekNJF2pXU3XeQzgxS2VlnwKZPVcdnGlEspJOCeVWw+cKoVKY9vyudjwgL/DOW1I1z0mFD5enpYMhfdQgAIUoAAFKOBkAQZ2TgZv6d0xsGvpnwDOnwIUoAAFXFJAt7pONzhjq+wqCrUBnQR1uXvNT6VNd21I1/s2ILiN+ftb+B3VKjX255T+vXJOG9DlllbbpOLr5YkesaEG1VvbhrHSrk2YfIgCFKAABShwAQQY2F0A9JbcJQO7lvz2OXcKUIACFHBJgfqr63QDrL/KTqPWbnXdtRQ49COgNrP90i8U6HWLNqhr158FJEy89LzSKu3W1kxtgYi92SWoUWls+pi0CfH7O5zTnj3Xo10Y/H28bGqLD1GAAhSgAAUocOEFGNhd+HfQokbAwK5FvW5OlgIUoAAF3EHg/NV1ujHLGXNSfEKKSJTlmJ9Jh1FAv8lAt2sA30Dz97ewO1RqDQ6eLlMCOgnn5NfJIjPVc40YSRGI7jEhSnEICefk9/YRAfBgdd0W9qnidClAAQpQoDkLMLBrzm/XBefGwM4FXwqHRAEKUIACLVegsdV11miExQF979AWkYhItObJZn9vUXkNdmWdC+d2Z5WgslZt07zDA30Mwrk+cWEI9PW2qS0+RAEKUIACFKCAewgwsHOP99RsRsnArtm8Sk6EAhSgAAWag4Cx1XWm5ublB3S/VrvltcNowJNFCzSaOhzNP6tfOSer6I7nl9v0CZFFcl2igvUr56Q4RMfWQVw9Z5MmH6IABShAAQq4rwADO/d9d245cgZ2bvnaOGgKUIACFGiOArK6bkFP82fS6eberp82pOt5MxAQ0RxFLJ5TWVUt0rKkcmsxdmQWYVdmEcqqVBY/X//GYD9v9IsPR7+/t7f2jQtHWACr6NqEyYcoQAEKUIACzUiAgV0zepnuMBUGdu7wljhGClCAAhRo1gJ1dUD6BuCb+4HSbPNTjekDXL8IaNvT/L3N8I66ujqkn6lQVs8pBSIyinAotwzCaMvVoXWQEtDJ2XPyq0tUCORMOl4UoAAFKEABClCgvgADO34enCrAwM6p3OyMAhSgAAUocE5AEqYjPwPr5wInt1ouU79irOVPue2dlTVq7DmpXTkn4ZxUcC0sN1MZ18hs/X080bv93+FcfIQS1EUG+7mtDQdOAQpQgAIUoIDzBKwO7KZNm+aQ0Xl6esLX1xf+/v4ICgpCTEwMYmNj0bt3b3To0MEhfbJR5wswsHO+OXukAAUoQIEWLqDRAAdWAxvmAaf32IaR/DBwxQu2PevCT8nquZySKu3qub9X0P2VUwqVxrblc7HhAZAz5wbEhyu/d48JhY8Xz/hz4Y8Ah0YBClCAAhRwWQGrAzsJ1pxdMr5Nmza47bbbMHPmTHTs2NFlMTkw8wIM7Mwb8Q4KUIACFKCAXQTUKmDfl8CG+UDBoaY12UxW2VWr1NifU6oP5ySoyy2ttsnGx8sDPWPDMCA+Qgnn+sdHoG2Yv01t8SEKUIACFKAABShwvkCTAjv5qaSp6/xgz9z95try8/PD888/j9mzZ/NNuqkAAzs3fXEcNgUoQAEKuI+AqhpIWwFsWgAUpdtv3G64yi6vrEq/rVXCub3ZJahRaWwyaR3sh4ESzCVot7j2aBcGfx8vm9riQxSgAAUoQAEKUMCcgE2BXf1Gja22MxbOmbrf1Mo9XXtyz6xZszB37lxzc+PXXVCAgZ0LvhQOiQIUoAAFmodATQWwczGw6Q2gLMfEnKTAgQ1bPl18lZ1KrcHB02VKYQhdgYiswkqb3q0UgejWNkRfGEJWz7WPCHD6LhObBs+HKEABClCAAhRoFgJWB3bz5s1TJn727Fm8/PLLqKk5dwivhGqyZTYpKQl9+/ZF69atERYWhurqapSUlCAzMxO7du1CXl6e0kb9gC44OBiRkZFQq9WoqKhAaWkpamtr9ci6e6UP+fPHH3+MKVOmNIuX0JImwcCuJb1tzpUCFKAABZwiUFUKbPsQSHkbqCgw3mV0TyC0nbbwhK2XC62yKyqvwa6sv8O5jGLsPlmMihq1TTMLD/RRtrTKyjkpDNGnfTiC/LxtaosPUYACFKAABShAAXsIWB3YSadlZWUYN24cNm/erIRnEqJFR0djzpw5uPPOO5WgztQlod17772Hjz76CBqNRnleCk389NNPGDFihP7R/Px8bNq0Ce+++y5+/vlnfcAn90dERODYsWMIDw+3hwPbcJIAAzsnQbMbClCAAhRo/gIVhcCWd7W/qkqMzzd2IDDqcaBdX2BhH0BVZbvNBVplp9HU4Wj+WX1xCKngejy/3OZ5JEUH/x3OaUO6jq2DuHrOZk0+SAEKUIACFKCAIwRsCuxuuukmrFq1Sh/WXX311Vi8eDFatWpl1Ri3bt0KaevUqVNKaBcaGootW7aga9euDdpZsWIF7rrrLqhUKuVeCQrlPLunnnrKqj5584UVYGB3Yf3ZOwUoQAEKNAOBslwg5S1g20dArYnQKnEkMOoxoMNo2dYArHkaSH276QBOWGVXVlWLtKxi7MwohoRzuzKLUFalsmnswX7eyqq5fn+voOsbF46wAB+b2uJDFKAABShAAQpQwFkCVgd2K1euxIQJE/Q/hRw7diy+++47eHvbtm1g//79GDZsmLLFVoK4UaNG4Y8//mh0/rIq74EHHtAHhRLsHThwwFlW7McOAgzs7IDIJihAAQpQoGUKFGcBm98Adi4xvUqu8+XaoC5+6DknCfkW9m7a6jpda3ZeZSff/2WcqVBWz0k4tzOjCIdyy2CmtpnRz0CH1kFKQCcr52Sba1J0CORMOl4UoAAFKEABClDAnQSsDuwGDRqEHTt2KHOU8+kkMGvbtm2T5iwFJJ544gmlDVk5t2bNGlx++eWNttm7d29IyKdbZZeeno64uLgm9c+HnSfAwM551uyJAhSgAAWaicCZY8DG14HdnwGac+f7Nphd92uBkXOAdv0aTnzDfGDrBwb/LmUnatQaVFSrUNVI5VR/H08E+nrD18sTDeKuwfcCI2fbBFxZo8aek9qVc7KCTopEFJafOxPZmkZljL3bnwvn+seHIzLYz5omeC8FKEABClCAAhRwSQGrArsjR44o21V1BSAefPBBvPnmm02emBSYiIqK0heZkHPw5Hy7xi7ZBvvss8/qwz1Z3XfVVVc1eQxswDkCDOyc48xeKEABClCgGQjkHQA2zAP2fQXUaRqfkIcn0PMWbXgW1d3iSe/LLsHslWk4nHvW7DNy3tv88X3RMzbM7L3n3yA/YM0pqdKfPSfh3F85pVBpbKhSCyA2PAD9lZVz2pCue0wofLw8rR4XH6AABShAAQpQgAKuLmBVYPfFF1/gtttu04dlco7dtddea5c5Dh06FHKmnVzdunXDX3/91Wi7P/74I6655hp9aCiBoQSHvNxDgIGde7wnjpICFKAABS6gQM4uYP1c4OD3xgfh6QP0vR0Y/igQ2cmqwW44ko/pS3dYVVE10NcL700egJFd2pjsq1qlxv6cUmVbq4Rzss01t7TaqvHpbvbx8lBCQl31Vvm9bZi/TW3xIQpQgAIUoAAFKOBuAlYFdgsWLMDs2drtD7LKbtu2bejfv79d5nz99dcrZ+HJJcUniouLG21XtuPKtlzdKr8XX3wRTz75pF3GwEYcL8DAzvHG7IECFKAABdxUICMF2DAXOPqr8Ql4+wP9pwLDZwBh7a2eqKysG/9eilVhna4TCe1WTk82WGmXV1al39YqId2e7BLUNLK91pKBtg72w4AE7co5+dWjXRj8fbwseZT3UIACFKAABShAgWYnYFVg9+qrr+L//u//9IHd77//jtGjR9sF5eKLL8b69euVtoKCglBWVtZou7t370a/fv30gd0LL7ygH5NdBsJGHCrAwM6hvGycAhSgAAXcTUAqKxxfB6yfB2RsND5632Bg0N2AVGgNjrJplrI99YoF6y3aBmusg4TIQEwbnohdmdoz6LIKK20aixSB6NY2RF8YQgK69hEB+u/vbGqUD1GAAhSgAAUoQIFmJGBVYPfhhx/ivvvu0wd2r732mn7FXVNMVCoVoqOjlVV18s1kp06dIOflNXatW7cOl112mf4burfeekupHMvLPQQY2LnHe+IoKUABClDAwQIS1B36SbuiLltbzKvRyz8cGHI/MGQ6ENiqSYPafKwAEz/Y0qQ2bH04PNBH2doqZ8/JGXR92ocjyM/b1ub4HAUoQAEKUIACFGj2AlYFdlu2bEFycrISlkmw1rNnT8iKN932VFu1vv76a9xyyy36dmS13W+//dZocwsXLsSsWbOUr0m/X375JW688UZbu+ZzThZgYOdkcHZHAQpQgAKuJaBRA3+tAqRqa+4+42MLaqNdTSer6vxC7DKHB5fvwI97T9ulLXONSKEKJaD7e3trx9ZBTf5+0Vyf/DoFKEABClCAAhRoTgJWBXY1NTXKSjip6iqBnQRmL7/8Mh5//HGbTWTra9++fZGenq5vU7bezpkzp9E2R44ciU2bNukDu2PHjiExMdHm/vmgcwUY2DnXm71RgAIUoICLCKhrgT0rgY3zgTNHjQ8qNBYYNgPoPwXwDbTb4MuqatH3uV+gtrE6q6mBBPt5o2+cduWcbG2VP4cF+Nht7GyIAhSgAAUoQAEKtEQBqwI7AZKKrO+++65+lZ2npyfef/99TJs2zWo/Cf6kyuyGDRsM2pMQLiEhoUF73377rbKaTrfCLy4uDhkZGVb3ywcunAADuwtnz54pQAEKUOACCNRWAWnLgI0LgZJM4wOISARGzAL63A54+9l9oEdyy3D569qzgu1xjekehUu6RSmr6JKiQyBn0vGiAAUoQAEKUIACFLCfgNWBXXZ2Nrp27YrKSu0hw7qVdrfeeiv+/e9/o1u3bmZHJyv1ZCurVHfNyckxaGf69OlYtGiRQRvS18cff6wUlygvL9f3Kc9LlVhe7iPAwM593hVHSgEKUIACTRCoKQe2fwxsfhM4a2IbauuuwKjHgB43AV6OO9MtLasYN7yt3aFgj2vVQ8OVlXS8KEABClCAAhSgAAUcI2B1YCfDkBV1999/v/4sEl1oJ18bOHCgcs5dr1690KpVKwQHByvhnmx9PXHiBNLS0iCFI3QFJuQZ3Yq5+Ph47NmzB6GhofrZ/vLLL7jmmmsghSl0/cjv0u6hQ4cQExPjGBm26hABBnYOYWWjFKAABSjgKgJVJcDW94GURUBlofFRte0NjHoc6HYN4Onp0NEXltfg7XVH8dHGE3br59fZo9A5yj5n69ltUGyIAhSgAAUoQAEKNCMBmwI7mf9TTz2FV155xSC007mYK0IhgZsuqJPf5e9yDp0UmujQoYMB7+uvv64/z65+u/LvM2bMaEavomVMhYFdy3jPnCUFKECBFidQfgZIXQRs/QCoLjE+/bghwMjHgC6Xy08sHcq0O6sYS1Iy8N2eHNSoNHbry9vTA7uevRwh/jynzm6obIgCFKAABShAAQqcJ2BzYCftvPfee0qYVlFRYVD5SxfIGdPWBW+6+8aMGYNPPvkE7dq1a/DI+WfmyQ1PPPGEUuyCl/sJMLBzv3fGEVOAAhSggAmB0lNAylvA9v8BtRXGb+wwWruiLnGEQ4O6qlo1fthzCktS0rH7pIngsAkv9epeMXj7jv5NaIGPUoACFKAABShAAQqYE2hSYCeNS3XX//znP1i+fLmybVUuS1fYde7cGc8++ywmTZpkdJwS5v3+++/K1wcMGIDnn38eV1xxhbl58esuKsDAzkVfDIdFAQpQgALWCRRlAJsWAruWAuoa488mXaldURc3yLr2rbz7ZFEFlm/JxOfbsiBbYB15fXrvUCR3inRkF2ybAhSgAAUoQAEKtHiBJgd2OsH8/Hx89tlnWLt2LVJSUlBUVNQAV4I8KVgxfPhwjB8/HpdffrnZF/DNN9/Ax8cHvXv3hpxxx8u9BRjYuff74+gpQAEKtHiBgqPAxvnAns8BjfYHlQ0vD+Ci64GRc4CY3g4j02jqsOlYARZvzsDvB3Oh0Z440ujl6+WJq3u1xY7MYmQWmlgJaGa0XaNDsObRkWZ/OOuwSbNhClCAAhSgAAUo0EIE7BbYne9VUFCgVIA9e/asErhJAYqoqCiEhPCA4hby2Wp0mgzsWvLb59wpQAEKuLHA6X3AhnnA/m/k9F0jOZ0X0Hs8MGI20CbJYZMtrarFl9tPYllqBo4XlJvsJzY8ABOHxGPCoDhEBvthX3YJxr+XgooatdXjC/T1wsrpyegZG2b1s3yAAhSgAAUoQAEKUMA6AYcFdtYNg3e3FAEGdi3lTXOeFKAABZqJwMkdwIa5wKEfjU/Iyxfoewcw4lEgItFhEz94ulQpIrFqV7bZwG1E59aYnJyAy7pFwdvLsArthiP5mL50h9k26k9Ewrr3Jg/AyC5tHDY/NkwBClCAAhSgAAUocE6AgR0/DU4VYGDnVG52RgEKUIACtghINfuMTcD6ucDxdcZb8A4ABk4Dhj0MhDYsnGVL1+c/U6vWYO3+00pQt/VEockmQ/y8cfOA9pg0NAGdo4JN3isr7WavTMPh3LNmhynbYOeN78OVdWaleAMFKEABClCAAhSwnwADO/tZsiULBBjYWYDEWyhAAQpQ4MIISFB39DftirrMFONj8A0BhtwHDH0QCGrtkLHmlVZhxdZMfLo1E7ml1Sb7SIoOxpTkRNzYLxZBft4Wj6eurg6pxwuxNDUda/fnQl3vEDxvTw9c0aOtEv4N7diKZ9ZZrMobKUABClCAAhSggH0EGNjZx5GtWCjAwM5CKN5GAQpQgALOE9BogEM/aFfUnUoz3m9AhDakG3wvIH+28yUB2rb0IixJSceafaehMlFFwksJ1KKVoG5Ih6YHamVVtcgtrcLZajWC/bwQHeqPEH8fO8+QzVGAAhSgAAUoQAEKWCrQ5MCutrYW69atQ1paGvLy8lBeXg6VSgWNRgP5xtOWS6rJfvTRR7Y8ymdcXICBnYu/IA6PAhSgQEsSUKu0RSSkmET+AeMzD44Ghj0CDLgL8DO91dQWvooaFVbtylGCuoOny0w20TrYTykiMXFwPNqG+dvSHZ+hAAUoQAEKUIACFHADAZsDu7KyMrz44otYtGiRUgnWXpeEfBLYqdXWVy+z1xjYjuMEGNg5zpYtU4ACFKCAhQKqGmDPZ8CG+UDRCeMPhcUBw2cC/SYDPvYPx04UlGNpSga+2JGFsiqVycEPTIjAlGGJuLJHW/h6GxaRsHDWvI0CFKAABShAAQpQwI0EbArscnJycOmll+LIkSM2r6JrzEiCOgZ2bvTpsWGoDOxsQOMjFKAABShgH4HaSmDnUmDTQqD0pPE2W3UERs4Beo0HvH3t0/ffrcg5cesO5mFxSjo2HCkw2ba/j6dyLt3koYm4qF2oXcfBxihAAQpQgAIUoAAFXFvA6sBOtrr269cPe/fuVWYmIdv5l61bYXXtcIWda39omjI6BnZN0eOzFKAABShgk0B1GbD9f8Dmt4DyPONNRF2kDep63Ah4etnUlbGHispr8Pn2LCxLzcDJokqTbSdEBmLy0ATcOiAOYYE8R86uL4KNUYACFKAABShAATcRsDqwe+edd/DQQw8ZBHW6gC4iIgJxcXEIDg6Gj0/TvsGUc/F4NT8BBnbN751yRhSgAAVcVqCyCNjyPpC6CKgqNj7Mdv2AUY8DSeMAT/tuN91zshhLUjKwencOalQao2OQn39e2jUKk5MTMKpLG3h6NvyBqMs6c2AUoAAFKEABClCAAnYXsDqw69mzJ/766y8lsNNtX50yZQqeeuopJCUl2X2AbLB5CTCwa17vk7OhAAUo4JICZ/OB1LeBrR8CNSaKOMQPA0Y9BnS6VLYM2G0qVbVq/Lj3FBanZGB3lomgEEB4oA9uGxiHSUMTENcq0G5jYEMUoAAFKEABClCAAu4tYFVgd+zYMXTp0sUgrJPCE08++aR7K3D0ThNgYOc0anZEAQpQoOUJlGQDm98EdnwCqExsO5WAbuRjQOJwuxqdLKrA8i2Z+HxbFgrLa0y23TM2FFOSE3Fdn3bw97Hv9lu7ToqNUYACFKAABShAAQpcEAGrArsvvvgCt912mz6wGzBgALZt23ZBBs5O3VOAgZ17vjeOmgIUoIBLCxSeADYtAHYtBzS1xofa9Wpg1BwgdoDdpiO7DTYdPaMUkfjtQC40dcab9vXyxNW9Y5Rtr/3iwhs9B9huA2NDFKAABShAAQpQgAJuLWBVYPfmm29i5syZyoRlS+yiRYswffp0twbg4J0rwMDOud7sjQIUoECzFsg/BGyYD+z9AqhTNz5VD09tEQkpJhHdw24cpVW1+GrHSSxNzcDx/HKT7bYL88cdQxNw26A4tA72s9sY2BAFKEABClCAAhSgQPMVsCqwk+2v//jHP/SBnRSGGDVqVPPV4czsLsDAzu6kbJACFKBAyxM4tRvYMA/4azUAI0vaPL2BPhOAEbOByE52Mzp0ugxLUtLxza5sVNQYCQn/7m1450hl2+tl3aLg7WXfYhZ2mxAbogAFKEABClCAAhRwSQGrAjtZUffwww/rAzvZDtu/f3+XnBgH5ZoCDOxc871wVBSgAAXcQiBrK7B+LnBkrfHhevkB/acAw2cA4fF2mVatWoOf9+cqQd2WE4Um2wz288bN/WOVba+do0Ls0j8boQAFKEABClCAAhRoeQJWBXa//vorxo4dqw/sVq1ahWuvvbblqXHGNgswsLOZjg9SgAIUaJkCdXXAifXAhrna341dPkHAwLuAYY8AIW3tYpVXWoVPt2ZhxdYM5JZWm2yzS1QwpiQn4Mb+7SGhHS8KUIACFKAABShAAQo0RcCqwK68vByRkZGordUe6Czn2c2fP78p/fPZFibAwK6FvXBOlwIUoICtAhLUHflZu6Lu5FbjrfiFAUOmA0MfAAJb2dqb/jkpIrE9owhLUjLw095TUJmoIuHl6YGxF0Ur216HdmzFIhJN1mcDFKAABShAAQpQgAI6AasCO3lowoQJWLlypfJ8q1atkJ6ejuDgYIpSwCIBBnYWMfEmClCAAi1XQKMBDqzWrqg7vde4Q2AkkPwQMOgewD+syV4VNSp8m5aDxZvTcfB0mcn2pHDExMFxuH1IPGLCAprcNxugAAUoQAEKUIACFKDA+QJWB3YHDx5Enz59oFKplLbuuusufPjhh5SlgEUCDOwsYuJNFKAABVqegFoF7PtSW0yi4LDx+YfEAMNmAAOmAr5BTXY6UVCOZakZWLk9C2VV2u9tjF0DEiKUba/jesbA15tFJJqMzwYoQAEKUIACFKAABYwKWB3YSUuvv/465syZo9/6MX36FjjcTwAAIABJREFUdOXf/Pz8SE0BkwIM7PgBoQAFKEABAwFVNZC2Ati0AChKN44jBSRGzAL63gF4N+37DbWmDn8cysPilAysP5xv8oX4+3jihr7aIhI92jV9JR/fPgUoQAEKUIACFKAABSwRsCmwk4b/9a9/4b///a8+tJOz7aZMmYKRI0eid+/eynbZ0NBQnudiyVtoQfcwsGtBL5tTpQAFKGBKoKYC2LkY2PQGUJZj/M7ILsDIOUCvWwAvnyaZFpXXKCvplqZm4GRRpcm2EiIDMXloAm4dEIewwKb126RB82EKUIACFKAABShAgRYpYHVgN3v2bD3UmjVrIFtkdZeHh4ddEKUd3ZZbuzTIRlxGgIGdy7wKDoQCFKDAhRGoKgW2fQikvA1UFBgfQ3QvYNQcoPt1gKdXk8a652SxUkTiu905qFZpjLYl38Zc0jVKWU03uksbeHra5/uaJg2eD1OAAhSgAAUoQAEKtEgBqwM7T09Pg1VzUk1NF9TJn+1xSXtqtdoeTbENFxNgYOdiL4TDoQAFKOAsgYpCYMu72l9VJcZ7jR0IjHocSLoCaMIPAqtVavyw55QS1KVlFZucZViAD24bFIdJQxIQHxnoLBH2QwEKUIACFKAABShAAaMCTQ7s7G2rCwAZ2Nlb1jXaY2DnGu+Bo6AABSjgNIGyXCDlLWDbR0BtufFuE0cCox4DOoxuUlCXXVyJ5akZ+HxbFs6U15icZs/YUEwZmohr+7RDgG/TVvE5zZMdUYACFKAABShAAQq0CAGbAjtHy3CFnaOFL1z7DOwunD17pgAFKOBUgeIsYPMbwM4lgKrKeNedL9cGdfFDbR6e/LBv09EzWJKSjl8P5EJjYsG/j5cHru4VgynDEtEvLpxn7dqszgcpQAEKUIACFKAABRwpYHVgt3jxYkeOR9/21KlTndIPO3GuAAM753qzNwpQgAJOFzhzDNg4H9j9GaBRGe9ezqaTYhLt+to8xLKqWny146RSROJYvonVewBiwvxxx5B43DYoHm1CmlZl1uYB80EKUIACFKAABShAAQpYKGB1YGdhu7yNAo0KMLDjB4MCFKBAMxXIOwBsmAfs+wqoM1LYwcMT6HUrMGI2ENXNZojDuWXKarqvd2ajosb0mbfDOkViSnICxnSPhreXp8198kEKUIACFKAABShAAQo4U4CBnTO12RcY2PFDQAEKUKCZCeTsAtbPBQ5+b3xinj5A39uB4Y8CkZ1sAqhVa/DLX7lKUJd6vNBkG0G+Xrh5QHtMHpqALtEhNvXHhyhAAQpQgAIUoAAFKHAhBRjYXUj9Ftg3A7sW+NI5ZQpQoHkKZKQA618Djv1mfH7e/sCAO4FhjwBh7W1yyCurwmdbs7B8SwZyS6tNttE5KhhTkxNwY//2CPbztqk/PkQBClCAAhSgAAUoQAFXEGBg5wpvoQWNgYFdC3rZnCoFKND8BOrqgOPrtCvqMjYZn59vMDDoHiD5ISA4ymoHKSKxI6MIi1MysGbfKdSqjVeR8PL0wOXdozFlWAKSO0ayiITV2nyAAhSgAAUoQAEKUMAVBRjYueJbacZjYmDXjF8up0YBCjRfAQnqDv2kXVGXs9P4PP3DgaEPAIPvAwJbWe1RWaPGt2nZSlB34FSpyedbB/vi9sHxmDgkHjFhAVb3xQcoQAEKUIACFKAABSjgygIM7Fz57TTDsTGwa4YvlVOiAAWar4BGDfy1Clg/D8jbb3yeQW2A5IeBQXcDftafGZdeUK5Uev1iexZKq0xUlgUwICFCKSJxZc+28PP2ar72nBkFKEABClCAAhSgQIsW0Ad2Xl6G3/R6eHhApWr4TfP59zlCz1jfjuiLbTpXgIGdc73ZGwUoQAGbBNS1wJ6VwMb5wJmjxpsIjQWGzwT6TQZ8A63qSq2pw5+H87B4cwb+PJxv8lk/b0/c0DcWk5MT0DM2zKp+eDMFKEABClCAAhSgAAXcUUAf2Hl6ehqMX0IztVrdYE7n3+eISRvr2xF9sU3nCjCwc643e6MABShglUBtFZC2DNi4ECjJNP5oRAdgxCygz+2At69VXRSV12Dl9iws25KBrMJKk8/GtwpUKr3eOrA9wgOt68eqQfFmClCAAhSgAAUoQAEKuJiAQWAnQZlcctizqcBOd58j5mKqb0f0xzadK8DAzrne7I0CFKCARQI15cD2j4HNbwJnTxt/pHVXYNRjQI+bAC/rqrDuPVmCJSnpWL07B9UqjdE+5FuRi5PaYEpyIkYntYGnp/Z7E14UoAAFKEABClCAAhRoSQJcYdeS3rYLzJWBnQu8BA6BAhSggE6gshjY9gGQsgioLDTu0rY3MOpxoNs1wHkr8k1hVqvU+HHvKSxJycCuzGKT7mEBPhg/sD0mDU1AQmQQ3xEFKEABClCAAhSgAAVatIA+sFu8eHEDiKlTpzb4t8buc4RgY307oh+26VwBBnbO9WZvFKAABRoVKD8DpC4Ctr4PVJuoxho3RBvUdR4D/L0K3xLRnOJKLN+Sgc+2ZuFMeY3JRy6KCcXUYQm4rk8sAnxZRMISX95DAQpQgAIUoAAFKND8BVgl1onvuLq6GqtWrcKff/6JLVu24PTp0ygsLIScCxgZGYnY2FiMGDECY8aMwdixY5VtydZcGo0Gt99+e6NnD1rTTnx8PObPn2/NIxbfy8DOYireSAEKUMD+AqWntNted3wM1FYYb7/DaG1QlzjC4qBOjrTYfOyMsu31l79yoakz3ryPlweu6hWjVHvtHx9h9X/v7A/DFilAAQpQgAIUoAAFKOBaAgzsnPA+pNruvHnzlBAsLy/Poh4vuugiPPfcc7j55pstul9uOnDgAOS5pl49evTAvn37mtpMo88zsHMIKxulAAUoYFqgKAPYtBDYtRRQm1jxlnQlMPIxIG6QxaJlVbX4emc2lqZm4GjeWZPPtQ31xx1D4jFhcDzahPhZ3AdvpAAFKEABClCAAhSgQEsTYGDn4DeenZ2NW265BampqTb19MADD2DBggXw9TVfHW/FihW44447bOqn/kMM7JpMyAYoQAEKuIZAwRFg4+vAns8BjcrImDyAHjcAI+cAbXtZPO4juWXK2XRf7zyJ8pqGVeXrN5TcMVLZ9jqmezS8vQyr0lvcIW+kAAUoQAEKUIACFKBACxJgYOfAly3bXWWLq6x8O/+SAK53795o27YtampqkJ6ejsOHDzc6Ggnhli1bZnakTzzxBF577TWz95m7gYGdOSF+nQIUoICLC5zeB2yYC+xfJbXfGx+shxfQ+zZgxCygTZJFE1KpNcp2VwnqUo6fMflMkK8XburfHpOTE5AUHWJR+7yJAhSgAAUoQAEKUIACFNAKMLBz4CfhmmuuwQ8//GDQQ3R0NP79739j8uTJCAoyrIKXkZGBV199Fe+88w7kLKD6lwRxjz32mMnRyrl3v/zyi/6e559/Hs8884wDZ2h909wSa70Zn6AABShgscDJ7cD6ucDhn4w/4uUL9JsEDJ8JRCRa1HR+WTU+25qJ5Vsycbq0yuQzndoEYUpyIm7qH4sQfx+L2udNFKAABShAAQpQgAIUoIChAAM7B30i1qxZg3Hjxhm03rNnT8i/S3EJU9fq1auVbbS1tbX620JCQnD06FFERUUZfVS+lp+fr/+6hIVXXXWVg2ZoW7MM7Gxz41MUoAAFjArID3gyNgHrXwOO/2EcyjsAGDgNGPYwENrOLKj84GhnZhEWb87AT/tOoVZtvIqEpwdw+UXRmJqciOROkSwiYVaXN1CAAhSgAAUoQAEKUMC0gD6wu/TSS13GSqqj/vbbby4zHlsGcvnll+PXX381CNx2796NDh06WNTcm2++iRkzZhjcK0Uo/vnPfzb6vJyV1759e4Ov5eTkICYmxqL+nHUTAztnSbMfClCg2QtIUHf0N21Ql2XinFS/UGDwvcDQB4Gg1mZZKmvUWL07Wwnq/jpVavL+yCBf3D44HhOHxKNdeIDZtnkDBShAAQpQgAIUoAAFKGCZgD6w8/T0dImfiMtP9CWwU6tNH2Bt2fQuzF2yyk2CsvpzePLJJ/Hyyy9bPCB5NikpCcePH9c/M2jQIGzdurXRNr7//ntce+21+q/J1tvTp09b3J+zbmRg5yxp9kMBCjRbAY0GOPSDduvrqTTj0wyIAIY+pA3rAsLNcqQXlGNZaga+2HESJZXnVng39mC/+HBlNd24Xm3h5+1ltm3eQAEKUIACFKAABShAAQpYJ8DAzjovi+7+6quvlC2t9a+dO3eiX79+Fj2vu2nWrFlKhVjd5ePjg+rq6kaDVTmvrv7quyuvvBI//WTiDCOrRmK/mxnY2c+SLVGAAi1MQK0C9n8DbJgH5DcsZqTXCI4Ghj0CDLgL8As2iaTR1OGPw3lKEYk/Dp07UqGxh/y8PXF933bK+XQ9Y8NaGD6nSwEKUIACFKAABShAAecKGAR2zu3aeG/uvsLuv//9L5599ln9BKUibGVlJWQVozVXY9tiCwoKEBkZ2aCZm2++GV9//bX+35966im8+OKL1nTnlHsZ2DmFmZ1QgALNSUBVA+z5DNgwHyg6YXxmYXHaQhL9JgM+/iYFiitqsHJ7FpalZiKzsMLkvXGtAjB5aAJuHRCHiCDf5iTLuVCAAhSgAAUoQAEKUMBlBfSB3V133eVSg/z4449dajzWDEaKPaxduxanTp2CnCMn21tTU02cL2SkcakM+8QTTxh81Vhg16lTJ4PtsytXrsStt95qzbCdci8DO6cwsxMKUKA5CNRWAjuXApsWAqUnjc+oVSdg5Gyg13jA23Sgti+7BEtS0vFtWg6qVRqTShd3bYMpyQkYnRQFL6kqwYsCFKAABShAAQpQgAIUcJoAq8Q6jdr6ju68804sXrxY/6Cfnx+qqqoaNFRaWorw8HDI+X+668iRI+jcubP1nTr4CQZ2DgZm8xSggPsLVJcB2/8HbH4LKM8zPp+oi4CRc4AeNwKexs+Rq1ap8dPe00pQtzOz2KRPqL83xg+Mw6ShCUhsHeT+lpwBBShAAQpQgAIUoAAF3FSAgZ2Lvjg5q06qvsqKOt3Vv39/7Nixo8GI169fj9GjR+v/PSQkBCUlJUqAJ+fYrV69GikpKZCwrLy8HK1bt0ZsbCwuueQSXH/99Rg2bJjTFBjYOY2aHVGAAu4mUFkEbHkPSH0HqDIRrLXrB4x6HEgaB5g4aiGnuBIrtmTis22ZKDhbY1LjophQZTXd9X1jEeDLIhLu9tHheClAAQpQgAIUoAAFmp8AAzsXfafvvvsuHnjgAYPR/fvf/8a//vWvBiN+4403MHPmTP2/jxgxAvfdd59ShCIjI8PsDCW4mzt3LiQQdPTFwM7RwmyfAhRwO4Gz+UDq28DWD4GaMuPDjx8GjHoM6HQp4NH4FlX5QU3KsTNKEYlfDuRCrTm38vr8hn28PDCuZ4wS1A1IiHCJSvFu9+44YApQgAIUoAAFKEABCjhIgIGdg2Cb0mx+fj4uuugig9V1UrDiwIEDSEpKatC0nD/4ySef6P/dy8tLOTfPmksq0EpIOG3aNGses/peBnZWk/EBClCguQqUZAOb3wR2fAKoKo3PstNl2qAuwfhq6LKqWnyzK1sJ6o7mnTUp1jbUHxOHxGPC4DhEhZguTtFc6TkvClCAAhSgAAUoQAEKuLoAAzsXe0MajUbZpvr9998bjGzSpElYunRpo6Pt168f0tLSjM5EttYmJiYq59xJGLhnzx6lam1jlxS6eOyxxxymwsDOYbRsmAIUcBeBwhPAxteBtBWAptb4qLtdoy0mETvA6D1HcsuUkO7rnSdRXmP6BzVDO7bClOREXH5RNHy8rKta7i60HCcFKEABClCAAhSgAAWai4BLBXZnzpxRzlxbuHAhtm3b1lyMrZrH448/rmxPrX+1atUK+/btQ0xMTIO2ampqEBwcjNrahv/TJyHfjBkzMGjQIIPnpHDFd999h2effRYHDx40+Jqs5Pvxxx9xxRVXWDVu3c0SyJm6pHLu4MGDlVuysrKUc/p4UYACFGgRAnkHgY3zgb1fAnVGwjUPT6DHTdqgLrpHoywqtQa/HsjF4s0ZSDl+xiRdoK8XbuofqwR1SdEhLYKZk6QABShAAQpQgAIUoEBzEGhyYCdB0i+//KIUNDh79iwkQJJVYvUrlp4PJV9XqVTKvbLSq6ysDBLkyHlruues3dLZHF7G888/r5w7V//y8PDAN998o6y6a+ySlXWywq7+JUUnpLrsjTfeaJJFgrupU6di5cqVBvdJMHj8+HH4+1u/VUrGa+nFwM5SKd5HAQq4tcCp3cD6ucCB7wAYOVPO0xvoMwEYMRuI7NTodPPLqvHZ1kys2JqJUyUNK4bXf6hjmyBMTU5UwroQfx+35uPgKUABClCAAhSgAAUo0BIFbA7stm/frhRF2Llzp13c6gd8Evq0tMDupZdewtNPP93A8rnnnmsQ4tW/aePGjZBVeRKw5eXlQVbIffvtt7jmmmssei/ifOmll0Iqzda/5s+fj1mzZlnURv2bGNhZTcYHKECB5iqQtRVY/xpw5GfjM/TyA/pPAYbPAMLjG9wn/23cmVmMJSnp+HHvKdSqjReR8PQAxnSPxtRhiRjWKZJFJJrr54rzogAFKEABClCAAhRoEQI2BXayZfKmm25StmGaWklnjaAu6JH2WlJgJ/OVwG3evHkNuB566CG89dZbFjOWl5croV2HDh0sfkZuPHr0KLp162YQkvbo0UPZhmvtxS2x1orxfgpQoFkJ1NUBJ9Zrg7r0Dcan5hMEDJoGJD8MhLRtcF9ljRqrd2uLSOzPKTVJFBnkqxSQmDgkAbHhAc2Kk5OhAAUoQAEKUIACFKBASxWwOrArKipCly5dUFhYaNef3tcP/gYOHIitW7c2+3ciW4LvueeeRotJyOrFt99+267GpkBl++yqVasMbsnOzka7du3s+h5YdMKunGyMAhRwFQEJ6g6vBTbMBU6aOIPVLwwYMh0Y+gAQ2KrB6DPOlGNZagZWbj+JkkoTBSkA9I0Lx9RhCbiqVwz8vL1cRYLjoAAFKEABClCAAhSgAAXsIGB1YPef//wH8qv+1kdd2BYREQE5P62kpET5JZe3tzdiY2OVlXhyXp0EfbrtrvVX1UnhhEWLFmHo0KHo3LmzHabm2k2Ig6xS/PPPPxsMdM6cOQ0KTzh6Nu+88w4efPBBg27k7LwbbrjBrl0zsLMrJxujAAUutIBGAxxYrQ3qTu81PprASCD5IWDQPYB/mMF9Gk0d/jycr2x7/eNwPiT7M3b5envi+j7tlCISvdobtnOhKdg/BShAAQpQgAIUoAAFKGA/AasDu06dOiE9PV0ZgYRwvr6++Ne//oVp06YhOjpa+ffPPvsMEydOVP4sgZ2s1GrTpo3ydyk48ddff+Hrr7/GggULUFxcrPy7hHePPvpoo1tD7Tdd12jpyJEjuPrqqyG/n3+9/PLLePLJJ50+0E2bNmHEiBEG/b777ruYPn26XcfCwM6unGyMAhS4UAJqFbDvS2DDPKDgsPFRhMQAw2YAA6YCvkEG9xVX1OCL7SexbEsGMs5UmJxJXKsATBqSgPED4xAR5HuhZs1+KUABClCAAhSgAAUoQAEnCVgV2ElQ17FjRyVc0501t2TJEtxxxx0Gw5XVY7qATr7w/vvv4+67724wJakMK9VPpYCFXNLu2rVrMWbMGCdN3/ndrFu3DjfffDNka3H9y8fHBx9++CGmTJni/EEBOHjwILp3727Q9wsvvNBoIYymDJCBXVP0+CwFKHDBBVTVQNpyYOMCoDjD+HCkgMSIWUDfOwBvP4P79mWXYGlKBr7dnY2qWo3JKY1OaoMpyQm4uGsUvKSqBC8KUIACFKAABShAAQpQoEUIWBXYfffdd0rApgvs+vXrhx07djQKJeHPoUOHlHvHjx+PTz/9tNH7ZIXdoEGDlCqnEgLK+Xj79+9XVuY1t0vCTTmzTop11L/Cw8OVFYeXXHLJBZuymPfs2dOgf1kBOXPmTLuOiYGdXTnZGAUo4CyBmgpgxyfA5jeBshzjvUZ2AUbOAXrdAnj56O+rUWnw075TWLw5Xan6auoK9ffGrQPjMGloAjq0NlyV56zpsh8KUIACFKAABShAAQpQ4MIKWBXYyTlnUrlULgniXnzxRaPbNydNmoQVK1Yo98bHx+u30TY23V9//RVjx47Vn4snK83uuuuuCytj596lCqxUgz2/qq5UdP3hhx8arG6ztXuVSmVT2Ll+/XqMHj3aoNtly5Y1WD1p67h0zzGwa6ogn6cABZwqUFUKbPsQSHkbqCgw3nV0L2DUHKD7dYDnuQIQp0oqsWJLJj7dmomCszUmh949JlRZTXd933YI9G1+P7Ry6ntjZxSgAAUoQAEKUIACFHBzAasCu1deeQVPPfWUPrD78ccfccUVVzRK8NJLL+GZZ57R35ufn49WrRpWxNM9LKvsZLWeBIHDhw+HBEjN5ZJgU2dRf05SYGP16tUG24etmXNeXh4kGJXf5VdBQYFyDuCrr75qTTPKvW+99RYeeeQRg+e2bdsGqdhrz4uBnT012RYFKOAwgYpCIPUdYOt7QJW2iFKjV+xAYNTjQNIV8pMs5Rb5wUzK8TNYsjkDvxzIhVpjvIqEt6cHxvWKUYK6gQkRTqsM7jA3NkwBClCAAhSgAAUoQAEK2EXAqsBOgqd//OMfSscSrG3duhUDBgxodCBSYVTOatPd+/vvvzdYwVX/wfoBn5znJme8BQYG2mWSF7KRN998EzNmzGgwBKm+KisQAwICbB6eVNsNCgpCdXW1vg0JOzdu3Gh1m1KxVt6Z7pKqvbJd2cvr3EoRqxtt5AEGdvZQZBsUoIDDBMpygZQ3gW3/A2rLjXeTOBIY9RjQYbQ+qDtbrcLXO08q59MdyTtrcojRoX6YODgBtw+OQ1Sov8Omw4YpQAEKUIACFKAABShAAfcUsCqwW7RoER5++GFlphLY7dy5E3369Gl05rt374accSf3ySXbae+77z6jSj///DOuvPJKfdvy98suu8w9Vf8e9ffff6+c+SeVcetf9957L6QCq6enZ5PnN2TIECU41V3iLcVBZBuypVdGRgY6d+4M2U6ru2699VasXLnS0iYsvo+BncVUvJECFHCmQHEWsGkhsHMJoD73Q5AGQ+gyFhj5GBA/RP+lo3llWJKSga93ZkNCO1PXkA6tMCU5EWN7RMPHq+n/DXAmEfuiAAUoQAEKUIACFKAABZwnYFVg99lnn2HixInK6CQYMrVqrqysDGFhYfrATlaZvf7660ZntmvXLmW1ni7g+9///oepU6c6T8LOPWVmZqJ3794oKTHcSvXAAw9Agk97XfPnz8ecOXMMmps+fboSCFp6yUpIKXpR/9qwYQNGjBhhaRMW38fAzmIq3kgBCjhD4MwxYON8YPdngMZE2CZn00kxiXZ9lVGp1Br8eiAPS1LSsfnYGZMjDfT1wo39YpWgrmvbEGfMin1QgAIUoAAFKEABClCAAm4uYFVgt27dOmXVm6Wr5qKionDmjPZ/ZC699FL88ssvRrlktZ6cl6ZrW85hOz+IcifrcePGYc2aNQZDvvrqq5Uz6+yxsk7XcG5uLjp27IiKigp9X7KN9dtvv4X0Z+6SrchPP/20wW3yrn777Tdzj9r0dQZ2NrHxIQpQwN4CuX8BG+YB+78G6gxXQeu78vAEet0KjJgNRHVT/rngbDU+25qpFJLIKakyOaqObYIwZWgCbhrQHqH+5yrG2nsqbI8CFKAABShAAQpQgAIUaH4CVgV2Z8+eRUREhH6L57XXXotVq1YZVZHz1FJSUpSvy2q7wsJCowdqSztyjpousJMg6YknnnBLcQnqJLCrf8XExGDfvn0mC2/YOtnGQjc5/0+2IU+ZMqXRZsvLy5UCInLGXv1LzsTbu3cvpHqtIy4Gdo5QZZsUoIDFAtk7tUHdwe+NP+LpA/SdCIx4FGjVUSkisTOzGEtT0vHj3tOoURsJ+AB4egCXdY/G1OREDO8cySISFr8Y3kgBClCAAhSgAAUoQAEK1BewKrCTB+XMNKkeKpes5Nq0aRMGDx7cqKpszfzggw+Ur5nbQvvQQw8pAZPuXnNn3rnya7zkkkvwxx9/OGSIJ06cQGJiokHbNTU1GDt2LP78888Gfcq7kUqycp6ghHinT59WxrZs2TKcOnXK4H55R1IIY8KECQ4ZuzTKwM5htGyYAhQwJZCxGVg/FzhmYvWwtz8w4E5g2CNAWHtU1aqxOi0HS1LTsS+71KRvqyBfTBgUh4lD4tE+wv0LJvHDRAEKUIACFKAABShAAQpcWAGrA7v//Oc/kF8S7siqg9atWyvhjwRG518ff/wx7r77bv0KA1lxJ6GSbhWd7v4jR44ogVJlZaXSpnxdts/K1kx3uyQEa9euncOG3VhgJ53JWXljxozB9u3bbepbtuk6IyRlYGfT6+FDFKCALQJ1dcDxddqgLmOT8RZ8g4FB9wDJDwHBUcg8U4FlWzKwcnsWiitqTfbcJy4cU5MTcFWvGPj72Leqti1T5jMUoAAFKEABClCAAhSgQPMQsDqwkxVanTp1QlWV9uweXcAmBQqkSMS0adP0MsXFxZCtoLICTHefnKu2YMEC5dw1udauXatUj83KytKHgN7e3sr22eDgYLdTlsIct99+u8PGbSywkw7lnci5f9YWtYiLi8Mnn3zilICUgZ3DPhpsmALNT+D0XqBtL+vnJZW5D68B1r8G5Ow0/rx/ODD0AWDwfdD4R+DPI/lYmpKBdYfyIFmfscvX2xPX9WmHKckJ6N0+3Prx8QkKUIACFKAABShAAQpQgAJmBKwO7KS9F154Af/85z/1K+UkjJNLVtvl5eUZdCkBnoRBuhV5utV1kZGRSpAn1WR1YZ7u9xtuuAFfffWVW768uXPn4vHHH3fY2E0FdrpO5Qy61157TTlfUHyNXd27d1fC0vvvvx/+/v4OG3PSLCjQAAAgAElEQVT9hhnYOYWZnVDA/QXKcoFFQ4AHtwAh0ZbNR6MG9n8DbJgP5O03/kxQGyD5YWDQ3ShR++OLHVlYmpqBjDPnivc09nBseAAmJydg/MA4yBZYXhSgAAUoQAEKUIACFKAABRwlYFNgJ8Ha+PHjlVCt/vZWOS9NV2RCN2DZItqtWzdIwQq5dOFe/Qnp2pCv+fj4YPPmzRgwYICj5txi2lWpVJDquwcPHlSq9UqhCSkqkZCQoPjK786+GNg5W5z9UcBNBdY8DaS+rQ3WrnjB9CTUtcCez4GNrwNnjhq/NzQWGD4T6D8F+/NrlNV0q9KyUVVrvIiENDYqqY1S7fWSblHwkqoSvChAAQpQgAIUoAAFKEABCjhYwKbATsak0WiUs+xeeeUVZaWchG5SrGD58uUNhizbXqWirFqtNjodXZAnK8NkWyev5inAwK55vlfOigJ2FZDVdQt7A6oqwDsAmLm78VV2tVVA2jJg40KgJNP4ECI6ACNmoabnbfjpwBksScnAjowik0MO8ffGrQPiMGloPDq2cb/jGez6PtgYBShAAQpQgAIUoAAFKOB0AZsDO91IJYB5++238eWXXypntz333HONTmL9+vWYMmUKMjPP/U+VbpusPCDn1cl2Utmiyav5CjCwa77vljOjgN0EdKvrdA2ev8qu+iyw42Ng81vA2dPGu23TDRg5B6fjrsKKbdlYsTULBWerTQ6zW9sQTElOxA392iHQ19tuU2JDFKAABShAAQpQgAIUoAAFrBFocmBXv7Pa2lplS6uxS4oifPHFF8rZanIWW3V1NWJjY5ViB3fddReioy08p8iaGfJelxJgYOdSr4ODoYDrCZTlom5hb3jI6rq/rzrvAHjIKjtvP2DrB0DqIqCy0PjYY/qgbuQcpPgmY2lqFn7+KxdqjfEqEt6eHriyZ1slqBuUGNGgkrnrIXFEFKAABShAAQpQgAIUoEBzF7BrYNfcsTi/pgswsGu6IVugQHMUkGMRUo6fQcXqJzGm5MsGUzzh1w1xmpPwrtWeh9roFTcElcmz8WVxVyxJzcSRPBP3AogK8cPEIfGYODgeUaHOKbzTHN8d50QBClCAAhSgAAUoQAEK2F+AgZ39TdmiCQEGdvx4UIAC5wvsyy7B7JVpKMo9iQ1+M+HvUWsdUseLkd3rIbyfEYOvduXgbLXK5PODO7TC1OREjO0RDR8vT+v64t0UoAAFKEABClCAAhSgAAWcIGC3wG7btm3KNlepHmvqKiwsxOjRozFixAhcd911GDdunBOmyS5cRYCBnau8CY6DAq4hsOFIPqYv3YGKGjX+4b0U93j/ZPHANF2uxJb20/DWkTBsOnrG5HMBPl64sX8spiQnoFvbUIv74I0UoAAFKEABClCAAhSgAAUuhECTAjvZwvTee+9h3rx5OH78OBITE3Hs2DGT89i+fTsGDx6sPyMoISEBL730Em677bYLMX/26WQBBnZOBmd3FHBhAVlZN/69FCWs64ETWOX3LHw8jFcTl6nIUXQ/aobiPc0NOBXQGQVna0zOsGPrIEwamoCbB7RHWIDxM1ZdmIlDowAFKEABClCAAhSgAAVaoIDNgV12drYSsqWkpECCO7m8vLxQXl4OX19fo5Sff/65Uk22foVY+fONN96I5cuXw8/PrwW+hpYzZQZ2Leddc6YUMCUg/924+fUfkXTmd9zgtQlDPA7Aw8O82ReqUXhcdb/JGz09gEu7RWPqsAQM79QanvIPvChAAQpQgAIUoAAFKEABCriRgE2B3alTp5RtrbKaTv6nSxe+ye979uxBjx49jBLIarpnnnnGoAqfro2LL74YP/30k8nAz41sOdRGBBjY8WNBgRYuUFsJHF6DMynLEJK1Dr5mVtSdr1VZ54tR1QuQj/AGkBGBPpgwOB53DIlH+4jAFg7N6VOAAhSgAAUoQAEKUIAC7ixgU2A3ZswY/P777w1Ct8DAQKxZs0Y5n87YtXHjRnz66adKMJeenq5vQxfaPfLII1iwYIE7m3LsJgQY2PHjQYEWKKBRA+kbgD1fAAdWA9X/3955gFlRnW/8W3bpvfciIEhZQIqUFaxUNTEmsWCLihpLVOyKJWI0alCxxL8ENbErTYoUAQUEKRIRKSIgoBCkI0hn9977f965zmXu2Zk7M/fe3Z2Z+37PkycJe+bMOb9zz5w573zn+35JCcLogkHyRMEVsTo6NqoqV/VsJud1qC/lSmenVDcvJgESIAESIAESIAESIAESIAEvEHAt2BmPtKIDENrq1asnjz/+uFxxxRWujrRCtBs6dKisW7cuzktv8eLF0q1bNy/wYRvSTICCXZqBsjoS8CoBhErYtjwq0q0aL3Jwe9paavSyw2nXbx7tJ5XLMT5d2gCzIhIgARIgARIgARIgARIggRIn4Fqwg/fcwoULY55xXbp00bzqatSokVRnfvnlF+nXr598+eWXsTovuugiGTt2bFL18SJvE6Bg5+3xYetIIGUCezeJrBwrsmKMyJ71ttUVREpJTlbYtpxawOhlN/vOPtKyTmXXdfACEiABEiABEiABEiABEiABEvAqAVeC3Z49e6R27doxb7iqVavK6tWrpUGDBin1b8uWLdKmTRs5cuSI5rGHpBX79u2TcuXKpVQvL/YeAQp23hsTtogEUiZwaLfIqgkiK8eI/G+pbXURyZKFobbyafhUuTfnQymXlW97jVrA6GU38ZY86dS4cEw715XyAhIgARIgARIgARIgARIgARLwCAFXgt20adPk/PPPj3nC3XHHHfLss8+mpSs33XSTjBo1SqsLyStmzZolZ599dlrqZiXeIUDBzjtjwZaQQEoEjh8S+W5q1JNuw2cikZBtdXurtJEZWb3lpZ0dZFukhjyU87YMyZlue51VAd3Ljh52SSPkhSRAAiRAAiRAAiRAAiRAAh4l4Eqwg6AGYU0X1aZOnSoDBgxIS9cmTpwoOAqr1417DRkyJC11sxLvEKBg552xYEtIwDWBUL7IhjlRTzqIdfmHbas4WL6RfFq6j/xzd2dZFz7hjV1b9sn8srcn5V2n3xRedmflvyCzHvkjY9jZjgQLkAAJkAAJkAAJkAAJkAAJ+ImAK8HuqaeekgcffDAmqi1btkw6duyYlv6irq5du8a895588km577770lI3K/EOAQp23hkLtoQEHBFA8ggcc4Un3eoJIof32F52rEx1WVDmdHn1566yNNQSftOFrknVu06v8NNqf5Rz7njNtk0sQAIkQAIkQAIkQAIkQAIkQAJ+IuBKsBsxYoTce++9McHus88+kzPOOCMt/V20aJHk5eXFBDsctcWRW1qwCFCwC9Z4sjcBJrBrXdSTDgkkfv7BtqMF2eXlv+V6yOv7u8qcglwpkBzLa9LhXadXHsouJ9l3rBCpXNe2jSxAAiRAAiRAAiRAAiRAAiRAAn4h4Eqwe/PNN+Waa66JCXavvPKK3HjjjWnp67vvvitXXnllrO63335bBg8enJa6WYl3CFCw885YsCUkUIjAL9tEVo2PCnXbvrEFFM7KllXlusibB7rK9IKuclgSJwoqm1NKzj6ljtxW9mNpvfl92XPwuBSEI7b3sSqQUypLalUqK1mnXS/S+86k6+GFJEACJEACJEACJEACJEACJOA1Aq4Eu6+++kq6desW84I799xz5ZNPPklLny655BIZO3ZsTLBbsGCB9OzZMy11sxLvEKBg552xYEtIQCNwdL/IminRI6+bPhcRewFtQ9k28u7h7jIpv7vskaoJQZbJKSVnta4t53VoIOecUkcqlj3hebdq6365eNQiOXzcPmGFepMKZbJlzI09pX3DxPfnKJMACZAACZAACZAACZAACZCAHwm4EuwKCgqkbt26sm/fPolEIppwl45jsStXrpTOnTtLOBzW6q1atars2bNHSpUq5UembHMCAhTs+PMgAQ8QKDgmsn5W1JNu7QyR0DHbRm0v3Ug+PNpTJhT0lB8j9WxFujNbQaSrL+e0qSuVDCKdeuH89bvkxre/ciXaQawbdWUX6X1ybdt2swAJkAAJkAAJkAAJkAAJkAAJ+JGAK8EOHbz++uvl9ddf18Q6iGv169eXhQsXStOmTZPq/+7du6V3796ydu1a7XrUC2+79957L6n6eJG3CVCw8/b4sHUBJhAOi/z4RVSk+3ZS1LPOxvZn15AJ+T1kfH4vWRU5yTR5hF5FmexS0qdVbTlfE+nquMraCk+7O8csl3U7Dto1SVrXrSzPXtyRnnW2pFiABEiABEiABEiABEiABEjAzwRcC3Zr1qyR9u3bx/oM0a5evXoyatQoueCCC1yxmDdvngwZMkQ2bNgQEwCzs7Pl66+/jruHq0pZ2NMEKNh5enjYuCAS2L5KZMWH0dh0v2y17eGRUhVkekE3GV/QSxaF20lYrD2dS2dnSZ+To55057atK1XKlbat36oA1pLFG/fK24t/kE9W75CQIbYdYtX1b1dPrujRVHo0rxELy5D0zXghCZAACZAACZAACZAACZAACXicgGvBDv256aabNIEO3nAw/Xhshw4d5KqrrtJiz+F/V6hQIa77R44ckVWrVsmSJUvk/fffl8WLF8eu1eu49tprZfTo0R7HxuYlS4CCXbLkeB0JuCCwb3M0u+vKcSI7v7W9EBld50Y6yYT8XvJpuLMckzKW10A8631yLS0mXd+2daVq+eRFOqubHDiaLzt+OSoHj4WkUtlsqVulnCuPPdsOswAJkAAJkAAJkAAJkAAJkAAJeJxAUoLdoUOHpFevXoLYc0bRDn3V/z/+d9myZaVKlSoaggMHDsjRo0fjcOginS769ejRQ+bMmaNdRwsmAQp2wRxX9soDBA7vFVn9UVSo27zIUYOWRtrIhIJeMi3UXfZLpYQiXV5LiHT1pV/bulKtgrWg5+jGLEQCJEACJEACJEACJEACJEACJJCQQFKCHWrcuXOnDBw4UDu+ahTpIMI5MfUaeOVNmjRJatWq5eRylvEpAQp2Ph04NtubBI4fFlk3XWTFWJHvZ4uE823buTbSRD4q6CWTQ73kJ7F+3maXypJeLWpqMen6ta0n1StSpLOFywIkQAIkQAIkQAIkQAIkQAIkkCYCSQt2uP/x48floYcekpdeekmOHTvmOq4QxL3SpUvLXXfdJY8//rggfh0t2AQo2AV7fNm7YiAQKhDZNC/qSbdmishx+0QN2yI1ZWKol0wM5QkEOysrlSXSq0XUkw4x42pQpCuGAeUtSIAESIAESIAESIAESIAESKAwgZQEO726rVu3yr/+9S/54IMPZP369Y44N2rUSK688kq55ZZbpEGDBo6uYSH/E6Bg5/8xZA9KgAA8l39aFvWkQ/KIQzttG7E/UlGmhrprIt3SSGuJWCSPgEjXs0VNGZRbXwa0qyc1KzEkgS1cFiABEiABEiABEiABEiABEiCBIiaQFsHO2EaId0uXLtWEu+3btwvi3cGqVasm1atXl2bNmmlJKZo0sfbyKOI+s/oSJEDBrgTh89b+I7BnQ9STbsUYkb0bbNt/VErL7FBnmRTKk3nhjnJczBNCIF9Qj5Nqap50A9rXk1oU6WzZsgAJkAAJkAAJkAAJkAAJkAAJFCeBtAt2xdl43st/BCjY+W/M2OJiJnBwp8iqCSIrx4hs/cr25iHJkoWhdjIpnCczQt3koMRn59YrgEh3WrMaWky6/u3rSZ3K5WzrZgESIAESIAESIAESIAESIAESIIGSIUDBrmS4Z+xdKdhl7NCz44kIHDsg8t3UqCfdxrkikZAtrxXhkzRPusmhnrJLqpuWh0jXrWkNzZNuIES6KhTpbMGyAAmQAAmQAAmQAAmQAAmQAAl4gAAFOw8MQiY1gYJdJo02+5qQQChf5PtPo550300TKThiC+yHcF2ZFO6lCXUbI9axP7s2rf6rSFdf6lWlSGcLlgVIgARIgARIgARIgARIgARIwGMEKNh5bECC3hwKdkEfYfYvIYFwWGTLkmhcutUfiRzZawtsd6SKTAn11ES65ZEWIpJlek3nJtXkvA4NZFBuPalftbxtvSxAAiRAAiRAAiRAAiRAAiRAAiTgXQJFLtgtWrRIZs6cKatXr5b9+/dL5cqVpUWLFnLGGWfIgAEDpFSpUt6lw5alnQAFu7QjZYV+ILBzTfS468pxIvs327b4UKSsfBLupol0C8LtJSTZptd0alxNi0k3MLe+NKxGkc4WLAuQAAmQAAmQAAmQAAmQAAmQgE8I2Ap2Bw8elM8++0yWL18uoVBIHnvsMUdd+/zzz+WOO+6Qb775xrJ83bp1ZdiwYfLnP/9ZsrPNN6SObsZCviFAwc43Q8WGpkpg/1aRVeNEVowV2bHStrb8SLZ8Hu6giXSzwp3liJgfZe3YqGrsuGvjGuYJJmxvxgIkQAIkQAIkQAIkQAIkQAIkQAKeJmAp2O3evVseffRReeutt+Tw4cNaJ+Adt2/fPtsOjRgxQh544AEJh8MSiUQSls/KypIePXrImDFjpGHDhrZ1s4C/CVCw8/f4sfU2BI7sE/l2UvTI6w8LRCTx8w+1/TfcSiaG8mRaqLvslSqmN+gAkS63vgzKrS8U6fgrJAESIAESIAESIAESIAESIIHgEzAV7ObMmSOXXHKJ7NmzJ05wg7h27NgxycnJsSTz4osvap51uuEao0HAM/6bLug1b95c5s2bR9Eu4L85CnYBH+BM7F7+UZH1n0SPvK6fKRI6bkthfbihJtIhgcT/InVMy7dvWEXOy22gCXVNatKTzhYqC5AACZAACZAACZAACZAACZBAgAgUEuw+/fRTOf/88zVhDqaLa7rQtnXrVqlXr54pgmXLlknPnj2loKCgkEiHf8B1jRs3ls2bN8uOHTti9eui3WmnnSYLFixIKAgGiH1GdoWCXUYOe/A6HQ5FPeiQ4fXbKSLH9tv2cXukukwORTO8ro40NU0e0bZ+Fe24K0S6ZrUq2tbJAiRAAiRAAiRAAiRAAiRAAiRAAsEkECfYbdu2Tdq1a6cdezXzgqtUqZJ8/fXXWtIIM4NYt2TJkjiRD+X69esnzz77rFa3bohxN3ToUK0+3EsXBJ944gm5//77g0mbvRIKdvwR+JYAjvdvXxH1pFs1XuTANtuu/BIpL9ND3WViOE+WhNtIWAon2TmlXmUtcQSOuzavXcm2ThYgARIgARIgARIgARIgARIgARIIPoE4wW7w4MHywQcfxAluVatWldtuu00uvfRSadOmjSWRadOmaZ55qkfeH//4R3n//ffjBEC9EnjxXXDBBTJ79uyYaIf7bdq0SapVqxZ8+hnYQwp2GTjofu/yzz9EY9IhecTutba9ORbJkTnhU7Ujr3PCneSYlCl0Teu6lTVPOoh0LetQpLOFygIkQAIkQAIkQAIkQAIkQAIkkGEEYoLd999/L6eccorm6aZ7u/Xu3VtLBlGnjnmMJSOr3/72tzJlypQ4wa527dqCepGswsoQJw/33bt3b+y+I0eOlL/85S8ZNhSZ0V0Kdpkxzr7v5aE9IqsnRIW6LUtsuxOOZGkedPCkmx7qJr9IYREOwhw86XDc9eS61s9E25uxAAmQAAmQAAmQAAmQAAmQAAmQQOAJxAS7hx9+WHAcVfeQ69ixoyxatEjKli1rC+HAgQMCcS4/P18rqwt+jz/+uDz44IO21+O+uL9+b8Syw71pwSNAwS54YxqYHh0/JLJ2evTI64ZPRcLxsTjN+vltuKlMDPXSYtNtl5qFijSvXVHO79BAE+paUaQLzE+FHSEBEiABEiABEiABEiABEiCBoiYQE+wQX+67776LiW2IRde1a1dH94cXHo7MGo/DlipVSksu0aBBA9s6NmzYICeffHLsWCyy0O7evVuqVKliey0L+IsABTt/jVfgWxsqENk4N5o8Ys3HIvmHbLv8v0gtmRTqJRNDp8v6SKPCIl2titHEER3qC46+qpmybW/AAiRAAiRAAiRAAiRAAiRAAiRAAhlPQBPscBy1Vq1aMcEMHm6LFy92DGfIkCHyxhtvxK7Hhd26ddMSUDg1JLL44YcfYoLhvHnz5PTTT3d6Ocv5hAAFO58MVJCbieQRW7+KetLh2OuhXba93RupJFNDPTSh7qtIK4koySOa1azwa3bXBtKmPkU6W6AsQAIkQAIkQAIkQAIkQAIkQAIkkJCAJthBHDvrrLNiniA4nvrXv/7VMbqmTZtq2T9h+nFYt3VcfPHFMm7cOK0OeKS89tprcs011zhuAwv6gwAFO3+MUyBbuXv9r8kjxoj8vMm2i0ciZWRWuIuWPGJ+uIPkS07cNU1qVIhld23XoAo96WyJsgAJkAAJkAAJkAAJkAAJkAAJkIBTAppg95///EeuvfbamFg2fvx4ufDCCx3V8eOPP8pJJ51UKDvs3LlzBUkrnNrNN98sr776aqwNzzzzjNx1111OL2c5nxCgYOeTgQpKMw9sF1k1PupNt225ba9CkSz5ItxeE+k+CXeTQ1I+7prGNcrLebnRmHQU6WxxsgAJkAAJkAAJkAAJkAAJkAAJkECSBDTB7vnnn4+JY/Bumz9/vvTq1ctRle+8845cddVVcYJdhQoVZN++fYJYdE5NT3qB8mjD8OHDZdiwYU4vZzmfEKBg55OB8nMzj/4ismZKNC7dps9FImHb3iwPt9BEuo9DPWW3VI0r37Ba+Wh21w71JbdhVXrS2dJkARIgARIgARIgARIgARIgARIggVQJaIKdnqVVF8uWL18uubm5juq+8cYbZfTo0bH4dRDbcLx29uzZjq7XC91///0Crzq9DU899ZTcc889rupgYe8ToGDn/THyZQsLjot8PyvqSbduhkjBUdtubAzXk0mhPJkU7iU/ROrHlW9QtdyviSMaSMdGFOlsYbIACZAACZAACZAACZAACZAACZBAWglogh2EMghmuli2aNEiQeIJJ9amTRtZt26dVlSPX/fYY4/JQw895OTyWJnrrrtO/v3vf8fa8NJLLwmOydKCRYCCXbDGs0R7Ew6LbF4U9aRbPVHk6D7b5uyKVJUpoZ6aN92KSHP488auqV+1nAzKjXrSdWpUTUqVOvE324pZgARIgARIgARIgARIgARIgARIgATSSEAT7BA7ThfH4CE3Y8YM6du3r+1tfvrpJ2nUqFGh+HWff/655OXl2V5vLICMsAsXLowJdmPGjJHf//73rupgYe8ToGDn/THyfAt3rI560iE23f4tts09GCmnxaODSLcw3E5Ckh27pm6VsppIhyOvpzauTpHOliYLkAAJkAAJkAAJkAAJkAAJkAAJFAcBTbCDQDdo0KCY8PbCCy/Irbfeanv/N954Q4YMGRIn2FWqVEl+/vlnyc4+sSm2q+jo0aNSvXp1OX78eMxL78svv5QuXbrYXcq/+4wABTufDZhXmrtvi8iqcSIrxorsXG3bqvxItswNd9SOvM4Od5ajUjZ2TZ3KUZEOnnRdmlCks4XJAiRAAiRAAiRAAiRAAiRAAiRAAsVOQBPstmzZIk2bNo0Jb5dffrm89dZbto254IILZOrUqXHx65BdFllm3di4cePk4osvjtWDZBX79++X8uXjMzS6qZNlvUmAgp03x8WTrTq8V+TbSSIrx4r8+IWjJn4Zbq2JdFND3WWfVI5dU7tyWRnYvp6cl1tfujarIdk87uqIJwuRAAmQAAmQAAmQAAmQAAmQAAmUDAFNsMOtmzVrJhDu8H+rVKki27ZtSyiY7dy5Uxo3biwFBQVay/X4dfC6u/rqq131pk+fPrJgwYKYYNe5c2f573//66oOFvYHAQp2/hinEmtl/pFo0gh40q2fKRLOt23K2nAjTaSbHO4l/4vUjpWvVamMDGwf9aTrRpHOliMLkAAJkAAJkAAJkAAJkAAJkAAJeIdATLC744475MUXX9Rahjh2DzzwgPztb3+zbOmwYcPk73//e9xx2HLlysmOHTukcuUTni12XZ04caJcdNFFcV56jzzyiDz66KN2l/LvPiRAwc6Hg1bUTQ6HRDZ9HvWk+3ayyPEDtnf8KVJDJod6aULdmkiTWPKImhXLyAB40nWoL91PqklPOluSLEACJEACJEACJEACJEACJEACJOBFAjHBbsWKFdKpU6eYcIYYdK+//rpcddVVhdo9d+5cGThwoBZzDqZ7111xxRXy5ptvOu7nhg0bpGfPnrJnz55YPaVKlZK1a9dKixYtHNfDgv4hQMHOP2NVpC2FY++25VFPOiSPOLjd9nb7IxVkWqi7TArnyZLwKRKRUto11SuUlgHto4kjup9UQ3Kyo/9OIwESIAESIAESIAESIAESIAESIAG/EogJdugA4s9Nnjw5ztsN3m9/+tOfNAENwtqECRPklVdekWPHjsV515UuXVq++eYbOeWUUxyxQCZZxMrbunVr3P0Qy+799993VAcL+Y8ABTv/jVlaW7x3o8hKJI8YI7JnvW3VxyKl5dPwqZon3ZxwJzkupbVrqkGkaxf1pOvRvKaUpkhny5IFSIAESIAESIAESIAESIAESIAE/EMgTrBDDLvc3Fw5cCB6JE33nFO7Y/x3/X/fc8898tRTTyXs+e7du7VYdTh6O2/evLj6UQ+O0i5fvlxOOukk/xBkS10RoGDnClcwCh/cJbJ6QvTI6/+W2vYpHMmSheG2mifdjNBpckAqaNdULV9a+rerK+d1aCC9WlCkswXJAiRAAiRAAiRAAiRAAiRAAiRAAr4lECfYoRezZ88WZH81HndVe4cYd7pBaDvrrLNk5syZgmO0VtahQwdZvXp13HV6Pbroh8y08LqjBZcABbvgjm1cz44dFPluqsjKMSIb5ohEQrYdXxVuJh+F8mRKqJfslOpa+crlcqT/r550eS1qSZkcHne1BckCJEACJEACJEACJEACJEACJEACvidQSLBDjxYtWiSXXHKJQFwxinPG3v6aXFYT93CEtUKFqBeMleGo7Lp162J/Nop1+MfnnntOkHCsZCYAACAASURBVPiCFmwCFOwCPL6hfJENn0WPu66dJpJ/2Lazm8O1ZWI4TzvyuiHSMCbS9W1bV4tJd3rL2hTpbCmyAAmQAAmQAAmQAAmQAAmQAAmQQNAImAp26OSRI0dk5MiRMnr0aPnhhx8K9RsJKu6991659NJLHTE544wztOOwRoPoV716dXnjjTfkt7/9raN6WMjfBCjY+Xv8CrUeySO2fBn1pFv9kcjhaAKZRLYnUlk+DvXQRLplkZO1DK+VyuZIv7Y47lpfTj+5lpTNsfbWtauffycBEiABEiABEiABEiABEiABEiABvxOwFOyMHVu/fr2sWbNGDh48KFWrVhUcb23cuLGrviOZxLhx42LXVKtWTa699lp58MEHpUaNGq7qYmH/EqBg59+xi2v5rrVRTzrEpdv3o22nDkfKysxwF5kYypMF4VwpkBypWCZb4EmHmHS9T64l5UpTpLMFyQIkQAIkQAIkQAIkQAIkQAIkQAIZQcCRYJcOEq+99pp21LZJkybSvXt3Le5d2bJl01E16/ARAQp2Phostam//CSyanxUqNu+wrYjBZFSMj+cq4l0s8Jd5bCUkwplsuXcNlFPujNa1aZIZ0uRBUiABEiABEiABEiABEiABEiABDKRQLEJdpkIl30uTICCnc9+FUf3i3w7OXrkddN85I627cCycEtNpJsa6iF7pKqUL50t57Spo8WkO7N1HYp0tgRZgARIgARIgARIgARIgARIgARIINMJULDL9F9AMfefgl0xA0/mdgXHRNbPjHrSrftEJHTMtpYN4fqaSDcpnCebI3WlXOlScs4pUU+6s1rXkfJleNzVFiILkAAJkAAJkAAJkAAJkAAJkAAJkMCvBCjY8adQrAQo2BUrbuc3C4dFfvwi6kn37SQReNbZ2I5INZkS6qkJdasiJ2mJIs4+pY4m0uG/K5TJsauCfycBEiABEiABEiABEiABEiABEiABEjAhQMGOP4tiJUDBrlhxJ74ZMrzuWBX1pENsul+22jbuQKS8zAh1k4nhPFkUbic5OTlyVuvaWuKIc06pIxXLUqSzhcgCJEACJEACJEACJEACJEACJEACJGBDgIIdfyLFSoCCXbHiNr/Zvs3R7K4rxorsWmPboOORbJkb7qR50n0a7iyR7HJyRuvaWky6c9rUlUoU6WwZsgAJkAAJkAAJkAAJkAAJkAAJkAAJuCFAwc4NLZZNmQAFu5QRJlfB4b0iqz+KCnWbFzmqY0n4FE2kmxbqLkeyq0ifVrW0467I8lq5XGlHdbAQCZAACZAACZAACZAACZAACZAACZCAewIU7Nwz4xUpEKBglwI8t5cePyyydprIynES+X6WZIULbGtYE24ik0K9ZHKol+zKri19TsZx1/pybtu6UoUinS0/FiABEiABEiABEiABEiABEiABEiCBdBCgYJcOiqzDMQEKdo5RJVcwVCCyaa523DXy3ceSdfygbT3/i9TSBDp4023MaiK9T4YnXQPp27auVC1PTzpbgCxAAiRAAiRAAiRAAiRAAiRAAiRAAmkmQMEuzUBZXWICFOyK4BeC5BFbl2kZXiOrJkjWoZ22N9kXqShTQz00kW55Vmvp1TKa3bVf27pSrUIZ2+tZgARIgARIgARIgARIgARIgARIgARIoOgIULArOras2YQABbs0/iz2bNAyvIZXjpVSezfYVnw0Ulpmh7toIt0C6STdWtTVEkf0a1tPqlekSGcLkAVIgARIgARIgARIgARIgARIgARIoJgIULArJtC8TZQABbsUfwkHd4qsGi/hFWOk1E/LbCsLRbLki3B7mRTKk1mRrtKhRRPNk65/u3pSgyKdLT8WIAESIAESIAESIAESIAESIAESIIGSIEDBriSoZ/A9KdglMfjHDois+VgT6bI2zZWsSNi2km/CzTWRbmq4h7Ro3jIm0tWqVNb2WhYgARIgARIgARIgARIgARIgARIgARIoWQIU7EqWf8bdnYKdwyEvOC6y4VMJffOhyNrpkh06anvhD+G6MimcJ5PDvaR2s/Za4ogB7epJ7coU6WzhsQAJkAAJkAAJkAAJkAAJkAAJkAAJeIgABTsPDUYmNIWCXYJRDodFtiyR0IoPJbzyIyl9fJ/tT2JXpIp8HOopk8N5UqZJNzmvYwMZ0L6e1KlczvZaFiABEiABEiABEiABEiABEiABEiABEvAmAQp23hyXwLbKt4Ld9pUi9XKLZlx2rpHwNx/K8eVjpNyhrbb3OBQpK5+Eu2lHXo817iMDOzaSgRDpqlCks4XHAiRAAiRAAiRAAiRAAiRAAiRAAiTgAwIU7HwwSEFqoi8FuwM7RF7pLnLzEpHKddMzHPu3SmjFWDmy7AOp9PMa2zrzI9nyebiDJtLtaXSOnNvxJBnYvr7Uq0qRzhYeC5AACZAACZAACZAACZAACZAACZCAzwhQsPPZgPm9uX4T7A4czZeCaQ9I9RWj5eeON0jOwCelcrnSyQ3DkZ8lvHqyHFj6rlTe8aWUkohtPf8Nt5KJoTzZUr+f9OnURvOka1CtvO11LEACJEACJEACJEACJEACJEACJEACJOBfAhTs/Dt2ti1fs2aNvPXWW7JgwQJZv369/Pzzz5KdnS1169aV3NxcGThwoAwePFiqVq1qW1e6CvhBsItEIrJo4x55e9GPsuzbtTKv9G1SLitfjkTKyJn5L0iXdq3lih5NpWfzmpKVlZUYTf5RCa2bIfuXvCtVtsyRnEi+Lcr14YaaSLe+7gA57dRTZWBufWlIkc6WGwuQAAmQAAmQAAmQAAmQAAmQAAmQQFAIULALykga+rFjxw655ZZbZPz48ba9q1y5sjzyyCNy5513SqlSpWzLp1rA64Ldqq375c4xy2XdjoNaVx/KeVuG5EyPdXt0wSB5ouAK7f+3qltJnru4k7RvqAie4ZCENs6XPYveliqbpku58CFbbNsiNWRyqKesqdVf2p6aJwNzG0jjGhVsr2MBEiABEiABEiABEiABEiABEiABEiCB4BGgYBewMV2xYoX069dPINq5sUGDBsm4ceOkfPmiPW7pZcFu/vpdcuPbX8nh4yENXW3ZJ/PL3q551+kGL7s+x0bKLqmm/VOFMtky6sou0rtlLQn/tFx2LnxbKqybJFXyd9vi/yVSQaaFTpMVNfpJ0859ZVCHRhTpbKmxAAmQAAmQAAmQAAmQAAmQAAmQAAkEnwAFuwCN8caNG6Vbt26yd+/eQr1q3769NGnSRPbv3y+rV6+Wffv2FSpz/vnny+TJk+2PeabAzKuCHTzrLh61KCbWoYuqd53ebaOXXeOsHfL7nEVyafnFUu/4ZlsyxyI5Mid8qnxVta/UOvV8GdCpmTStWdH2OhYgARIgARIgARIgARIgARIgARIgARLIHAIU7AIy1gUFBXLaaafJ119/HdejCy+8UP7xj39Iy5YtY/9+9OhReffdd+Wuu+7SBDyjPf/883LHHXcUGRUvCnaIWdd/5OexY7DovJl3nQ7lSKS0vFjwOzk3+2vpUmq9LatwJEsWh9vIl5XPlYqnXiR9T20lzWpRpLMFxwIkQAIkQAIkQAIkQAIkQAIkQAIkkKEEKNgFZOBfeuklue222+J6M3ToUHnuuecse7hhwwbp3bu3bNu2LVamRo0aAk+9okpE4UXBbuGG3TJ49JI4TlbedW5+LqvDTWVhhbMlp+Mf5IyunaR57UpuLmdZEiABEiABEiABEiABEiABEiABEiCBDCVAwS4AA3/s2DFp3Lix7Nq1K9abPn36yNy5c22Pty5btkx69Ogh+fkn4rQ9/PDDMnz48CIh40XB7uZ3v5JpK7fH+pvIu84OypZwbVlQ/kwJtfuj9OiRJy3rUKSzY8a/kwAJkAAJkAAJkAAJkAAJkAAJkAAJxBOgYBeAX8R7770nl19+eVxPFi5cKD179nTUO3jmwUNPtzp16mhed0WRNdZrgt2Bo/nSafgsCYUjsf679a7bG6kkU0M9ZFI4Tx668U/SqWkNR9xZiARIgARIgARIgARIgARIgARIgARIgATMCFCwC8Dv4je/+Y1MmTIl1hMkmFi5cqXjnq1Zs0batm0bV37OnDly5plnOq7DaUGvCXbrdxyQvs9/Hmu+G++6gkgpuTv/Rpka7in5kqPVMfvOPtKyTmWnOFiOBEiABEiABEiABEiABEiABEiABEiABAoRoGDn8x8FjrIi7tzBgwdjPXnwwQfliSeecNUzJKVATDvdbr311jivO1eVJSjsNcFu+ZZ9cuE/v4i12K13nTFjLCqZeEuedGpcLV24WA8JkAAJkAAJkAAJkAAJkAAJkAAJkEAGEqBg5/NBX7p0qZYd1mjTpk2TgQMHuurZ1VdfLW+99VbsGrdeek5v5jXBzuhh58a7Tu/vkUgZ6XNspOySqEhHDzunvwSWIwESIAESIAESIAESIAESIAESIAESsCJAwc7nv43//Oc/cs0118T1AqJYw4YNXfVsxIgRcs8998SuQfw6eO2VL1/eVT12hb0m2Blj2Ln1rtP7qnvZ5ZTKkq8f6SuVy5W2w8C/kwAJkAAJkAAJkAAJkAAJkAAJkAAJkIAlAQp2Pv9x3HffffLMM8/EelGxYsW447FOu/fRRx/JRRddFFd89erVhWLbOa3PqpzXBDu0E1lil678TuaXvV3KZZ3Iluu0r7qX3Wm5beSfl3d2ehnLkQAJkAAJkAAJkAAJkAAJkAAJkAAJkIApAQp2Pv9hXHnllfLOO+/EetGqVStZu3at614tXry4UFbZZI7W2t3Yi4Ldwg275dt/3ypDcqbbNd/y7/Cya3/Ny9KzRc2k6+CFJEACJEACJEACJEACJEACJEACJEACJAACFOx8/jvo27evzJ49O9aL008/XebPn++6Vxs3bpQWLVrEXYeYdhAE02leFOwiB7bL8WdzpawcT7qrR6WMlL1rpWRVrpd0HbyQBEiABEiABEiABEiABEiABEiABEiABCjYBeA30KVLF1m2bFmsJ4MGDZKpU6e67tmuXbukTp06cde98MILctttt7muK9EFXhTsZMaDIov/mXo/e94q0t9ddt7Ub8oaSIAESIAESIAESIAESIAESIAESIAEgkaAHnY+H1Fkc0WsOd3+8Ic/yNixY1336tChQ1KpUqW4655++mm59957XdUFQS6RbdmyRXr16qUV+fLLL6V+/fqu6k974YO7RF7vKxI6lnrV2eVErpspUql26nWxBhIgARIgARIgARIgARIgARIgARL4lUC9evUkJyeHPDKIAAU7nw/2ySefLN9//32sF5deeqm8//77rnt19OjRQhlh//a3v8mwYcNc1ZWVleWqPAuTAAmQAAmQAAmQAAmQAAmQAAmQAAkkJgDnl0aNGhFTBhGgYOfzwW7evLls2rQp1ovLL788LgmF0+7l5+dLmTJl4ooPHz5cHn74YadVaOUo2LnCxcIkQAIkQAIkQAIkQAIkQAIkQAIkYEuAgp0tosAVoGDn8yFt3bq1rFu3LtaLSy65RD744APXvTp8+LBUrFgx7rqiOBILT77vvvtO6tatK7Vr1/a8S++2bdvktNNO07h44giv65HlBSTgPwKcd/4bM7bY/wQ47/w/huyB/whw3vlvzNhi/xPw87zjkVj///7c9oCCnVtiHivfoUMHWblyZaxVv/vd72TChAmuW7l//36pVq1a3HUjR46U22+/3XVdQbrAk0kyggSYfSEBEwKcd/xZkEDxE+C8K37mvCMJcN7xN0ACxU+A8674mfOOyROgYJc8O09c2bt3b1mwYEGsLX379pWZM2e6bpvxwaVfPHr0aBkyZIjruoJ0AR/oQRpN9sUvBDjv/DJSbGeQCHDeBWk02Re/EOC888tIsZ1BIsB5F6TRDH5fKNj5fIwvvPBCmTRpUqwX3bp1045uurVVq1ZJbm5u3GWTJ0+WCy64wG1VgSrPB3qghpOd8QkBzjufDBSbGSgCnHeBGk52xicEOO98MlBsZqAIcN4FajgD3xkKdj4f4ptvvln+7//+L9aLJk2ayI8//ui6V7NnzxZ45xltyZIlsfhtrisMyAV8oAdkINkNXxHgvPPVcLGxASHAeReQgWQ3fEWA885Xw8XGBoQA511ABjJDukHBzucD/eyzz8rdd98d60VOTo4cOXLEdTKH119/vdDx1127dkmtWrV8Tii15vOBnho/Xk0CyRDgvEuGGq8hgdQIcN6lxo9Xk0AyBDjvkqHGa0ggNQKcd6nx49XFS4CCXfHyTvvdZsyYIQMHDoyrd+3atdKqVStX97rvvvvkmWeeiV1Tp04d2bFjh6s6gliYD/Qgjir75HUCnHdeHyG2L4gEOO+COKrsk9cJcN55fYTYviAS4LwL4qgGt08U7Hw+trt375batWvH9eLdd9+VwYMHu+rZ2WefLXPmzIldM2DAAJk+fbqrOoJYmA/0II4q++R1Apx3Xh8hti+IBDjvgjiq7JPXCXDeeX2E2L4gEuC8C+KoBrdPFOwCMLZIFoGkEbpde+21giOuTu3w4cNSs2ZNOXr0aOySESNGyF133eW0isCW4wM9sEPLjnmYAOedhweHTQssAc67wA4tO+ZhApx3Hh4cNi2wBDjvAju0gewYBbsADOv9998vTz/9dKwnNWrUkK1bt0q5cuUc9Q4eeVdccUVc2W+//VbatGnj6HoWIgESIAESIAESIAESIAESIAESIAESIAESSB8BCnbpY1liNUFca9euXdz9n3vuORk6dKhtmwoKCqRTp06yevXqWNm8vDxZsGCB7bUsQAIkQAIkQAIkQAIkQAIkQAIkQAIkQAIkkH4CFOzSz7REauzbt6/Mnj07dm941yEmXY8ePRK256abbpJXX301rsz48ePloosuKpF+8KYkQAIkQAIkQAIkQAIkQAIkQAIkQAIkkOkEKNgF5BewdOlSTZwLh8OxHuFoLI67IoGEasePH9di1L388stxf+rVq5d88cUXAaHCbpAACZAACZAACZAACZAACZAACZAACZCA/whQsPPfmFm2+IEHHpCnnnoq7u9ZWVly/vnny2WXXSYtWrSQQ4cOyVdffSWjRo2S77//Pq5slSpVtL+1bNkyQFTYFRIgARIgARIgARIgARIgARIgARIgARLwFwEKdv4ar4SthXfdddddJ//5z39c9wpHaCdOnCj9+/d3fS0vIAESIAESIAESIAESIAESIAESIAESIAESSB8BCnbpY+mJmiDaPfjgg/Lss88KEko4sUaNGmlHZ/v06eOkOMuQAAmQAAmQAAmQAAmQAAmQAAmQAAmQAAkUIQEKdkUItySrXrlypTz22GMyffp0OXz4sGlT6tatKzfccIMWy65q1aol2VzemwRIgARIgARIgARIgARIgARIgARIgARI4FcCFOwC/lM4cuSILFiwQP73v//Jjh07JCcnR2rVqiWnnnqq5ObmSqlSpQJOgN0jARIgARIgARIgARIgARIgARIgARIgAX8RoGDnr/HK6NaGQiEtUca3334ru3btkl9++UWOHj0q5cuXF2TEbdq0qbRr107gOUgjARIoWQLIRL1u3TpZs2aN7NmzR5uv+LeKFStKzZo1pVmzZtpHg+rVq5dsQ3l3EggQAXykw5xbu3at/Pzzz9q8w9qJeVenTh056aSTpEOHDtr/p5EACaSHANe79HBkLSRQHAS4ThYHZd4jnQQo2KWTZgbW9eSTT8qwYcO0nl999dVJJbxIhG337t0yZswYmTJlisydO1cT6OwM2XCRGXfw4MFy2mmn2RUv9PcffvhB29QYbc6cOXLmmWe6rosXkEAiAkUxfz799FMZN26cLFq0SPOs3b9/vyCpTOPGjaVLly5y4YUXym9/+1vN2zbdtmXLFm2+Tp48WRYuXGgbRxNZrNu2bau15/LLL9f+t1vDc+Gss86Ku2zTpk2aIEjLXALHjh3TEinNmzdPlixZItu3b5e9e/dqXuUQjBs2bCinn366nHvuudKvXz/Bb9GNIV4ssq9DDEvFmjRpIs8991wqVWjinL5OItM72pbIsrOzNS97PAuuuOIK7WOXW0Nyq2uuuSbuskgk4rYals8wAi+99JLcdtttsV4/+uij8te//jVpClzvRLjeJf3z8dWFfn9fxFqJvRzeD7Emb9u2TfughI9HeF/r3r27/P73v09qPXYykFwnnVBiGa8SoGDn1ZHxQbvw8IMAcOjQIa216RTsNm/eLH//+9/lzTffFHwJSdZ69uwpTz/9tPTu3dtxFRTsHKNiwRQIpHv+YKM+ZMgQWb58uW2rIEi//PLLMmjQINuyTgqsXr1a8DIJ0cBpshuzegcMGCDPPPOM5nnn1CjYOSWVGeXw+0PSJYhgO3fudNRpCMXDhw/XNgtODV5syQjMav3wCl+1apXT28aVgyj/xBNPyLRp0yRZsQzi3R//+EdtvXUjclOwS2rIMvoizBm8Mxrf6ZIV7LjenfgpUbAL/rTy+/virFmz5M9//rNs3LjRdrA6duwor776qvTo0cO2rJMCXCedUGIZrxOgYOf1EfJo+w4cOCB5eXmC5Ba6pUOwg2cAhARkutWFwHQguOWWW+T555+X0qVL21ZHwc4WEQukSCDd8wdZnv/0pz+5Fsvg2YANU7KGY0CPP/64Jorn5+cnW03cdRAQkDAHzwAnXk8U7NKCPRCVbN26Vf7whz/I4sWLk+rPTTfdJCNHjpQyZcrYXv/ee+9pXqGpWjKCHbwS7rvvPhk1alTSQp3aboSWwNp77bXXOuoSBTtHmFjoVwJYH7ABX7ZsWRyTZAQ7rnf0KM+kieX398WnnnpKHnjgAVdDhr3a//3f/8l1113n6jpjYa6TSaPjhR4kQMHOg4Pi9SbhWCqOnOIogtFSFexwhAnHc3Ccz8waNGgg/fv319ym4SGE2FfY3COeHRJqLF26VKZOnaodDzAzeBN99NFHtpsxCnZe/wX6u33pnj8TJkzQPGTUY3AQHTp16qTFrcJxwBUrVmgx5FT7xz/+IXfffbdrqPv27ZPf/OY3Mn/+fNNrcTQdRw27du2qHblDJmoIcJir+M8XX3yheQbhWISZXX/99ZogYSfaUbBzPXSBvADHXXHEFV48qmEuIG5bvXr1tDmAZzziK5oZRLh33nnHltG9994rmDupmlvBDsfO4YmKWK5mBu9UHPPF3Mdx2ypVqmjHdjHnfvrpJy20xCeffKIdDzYzCPAPPfSQbbco2NkiYgEDAXyAgRenam4FO653DAGRSRPL7++L+AA2dOjQQkOGY7BYkxF/HKFb4PyhvsPi3e+DDz6Qiy++2PWQc510jYwXeJwABTuPD5DXmnfw4EEt3tRnn31WqGmpCHb4+jpw4MBCIiBugmNHeNGDSOgkq+2XX36pxUSZPn16oTbCJRtfbRIZBTuv/eqC0550zx+I09iY40uibhCx77//frnzzju1lyHdIGzjqCBEBuOLEWLZ4cgAhDWnhrh4OGZu9LDVr8UxdMzXM844w7Y6HOPDswQCgZlXFL7MwpMokVGws8WcEQWwPuCDjdGQgAhrwZVXXlkoycKPP/6oHb/GeqAeJ3UiYkOMxjEf3f72t7/F4rkWFXC0GfMOmxHVsH7iWDqeB3YGAW/SpEnavDMTOLFJuuSSSxJWQ8HOjjL/rhNYsGCBth6YxVZ0I9hxvRNNcGfM1syYW35/X8Q7HdYrY5gUeHIjjMMNN9wQtyZjbUNYijfeeCNucCtXrqyFjMDHJ6fGddIpKZbzEwEKdn4arRJuKx6a8OT57rvvTFuSimB38803FxLSIM5hQ3XHHXdonnRuDQ9+CHTqUb3Zs2fLOeecY1kdBTu3pFneCYGimD+IuQWPA90wZ+Ch+rvf/c6ySQj4e9FFF8UFyz/77LNNxXKzSiBuXHDBBYXEEbyI/etf/9K8ZN0a6sRL3MMPPxx3KY5FwDPwlFNOsaySGxi3tINXfsaMGdoHH6O1b99e8O9ILpHIMB9wjNa4TmCTgIzk8E61MvwNIrhuEAvTFRPS7J7wtEAYCvVIIRJo4HguBES3hj4jAQDiBRmtWrVqWv9Rt5VRsHNLOzPL4zgfYlJZnXxwI9hxvaNglymzyO/vi3inQ9K///73v7EhwzsiPtAmik33yiuvCEIYGQ1hGl5//XVHQ8910hEmFvIhAQp2Phy0kmjyW2+9JYjvc/jwYcvbJyvYjR8/XtswGQ0Pdnzlx5G7VMxsU4HseOqmx3gPCnapEOe1ZgSKYv58/fXX0rlz57jbQfDCV0o7UzP1oTyOuEO4s7MRI0bIPffcE1cMG/uPP/445SDB8IZC/DqjQXw0ipJq+yjY2Y1Y8P/et29fwYcY3SC4ffPNN4WyfVuRMJsPmEeqgKxfj1h5jRo1iqsOx03r169fZLBvvfVW+ec//xlXP0JDQJRs1apVSvdF/EskeDIajjElyl5LwS4l5BlzMTIJ47diZU4FO653UYJc74I/dYLwvojwQ/gwbDSIbk5ipN51111xaw8cNhACwsk6x3Uy+PMjU3tIwS5TR95hv5GZCEfScHzGzpIR7PA1BN4zcGFO5sFu1yb8/cILLyzUfrz0WB3Zo2DnhCrLOCFQlPMHRwpGjx4dawZiOiIWSIUKFWybhq+fEK4haugG7wWr+JF6GcTBOvnkkwVeE7rBqw8xsRA3K1XDUT18lTUK6qgf3j4QJ8yMG5hUqfv7eni5QSjDb0c3rFk4Tu3UcC02A8YMdt26dROEVzAziNPwMtUNR28RJ7KoDN4WOOpq7CM+aqF98CRM1XD0CuswhEjdIHri/+O/zYyCXarUg3+9umlHzKrdu3drsRR1cyrYcb2LEuN6F9x5E6T3RTVkBNYXiG52MYkxusgijfc9vG/qBhEPH4sTGdfJ4M4N9kyEgh1/BaYEdu7cqXm64IibMf6AXvgvf/mL4IsnYpPoloxgh1hBCN5tNMTOgXddugwxehDY2xinKJGLNQW7WLDzsgAAIABJREFUdJHP3HqKev5g416rVi1B4gfd8GURnkJODbG7cBRdNwh9ED8SCX44qoAjC0ZzK47Ytc/seGMibyduYOyIBvvvZh7aEHwhSLsxeJQhQLZuOI6NREhmGwzEqzN63yEJhFnMVDf3T1T2vPPO0xK0GA3zFyEf0mU4FgsveqPB0wPx/8yMgl26yAezHgjYSIACgQ6GxC9IDIZTE8YPtE4EO653J34jXO+CN1+C9r6IOY+QEcY9F8Q2iG5ODe+VCImkW7NmzSyP1etluE46pctyfiRAwc6Po1YMbUbcuBdeeKHQnfC1Hf+OYw5nnnmmzJs3L1bGrWCHAMTNmzePe3nDJglfmay8aZLtOrx/9Ky25cqV0xJnWImCTgQ7HA1G3zdv3iw///yzwMOicePGWowheD6k29avXy9LlizRPB7ADckE4FnRpUsXQX9SNSQRwMv0hg0btP4gEQEEISy68DSpXbt2qrfIqOuLev4gSUSvXr3imM6cOVNwNNCpwRsPv1mjwcMOnnZmhsQWyNR86NCh2J/xO0RsImSiTJfhJQ/eTvCqg1WqVEluvPFGy6+rTjYwEDY///xzLVg/vIngkYUXQCTIwDMn3YZkHIjdgi/EEHwwl+BdAi+pdNwPwiq8q/D8Qd/wDMA98BxCFm1k5M0UQ1bTRx55JNZdCAP4Qu8kQZGRkdmxWGw8zOK4qbG0HnjgAS3hQ1EY5gHmg3Hz07p1a1m9enVSsV2t2og1DfNCT2CDuT1s2DAteY2ZORHsINogGzTWLYifeH60bNlSW1Pcjo8dW/DBnFu+fLn24QHzDOsXhFuslem4H/qBeQcPMayZyHSIeYd+Yd458W6260dQ/o54jkYRW08ghOeuW8GO692JXwXXu+Ctd0F7X3z//fdl8ODBcY8yZGXH6QynBmcQJKwwGp7v2POYGddJZ2S5Tjrj5MVSFOy8OCoeaJPZAoIXMHyF1zf5qQp2CNKNzH5GQyydf//732kngMDiWAAgaGARSCRyJRLssBF48MEHNbEPG3/V8AKPrzzYwDnJ1ofr1Y3PddddJ6+99ppWNUQGeCBCrDMzCKiXXXaZlu1PFV/sIOLBjYUV94L4aJbBDXVAcEDQaMQSg0cWNii0xASKev6onqnYjGIDCXHLjTVt2lQTfXRL5KWH+Fn4u9EQcw4eEuk2xDpBuyC0I0BxIpEr0QYGYiK+1GL+QzBQDceI8buGMIGPB05MjbMHwQjzD4YjYKjLLPMm/g7hG884ZPE1ZvB1cl8kCMBcxfMR4rqVId4LjhVffPHFMmTIENe/CSdt8VIZrCM4kr1t2zZNSIE3jlnGYbs2m3l7Wwl2LVq0iDs+O2bMGC0hU1EY4kWqR4GwZuADWbrt6aef1tYBrJOIj5lI5Eok2OGoPeYd4goaj/Hq7a1Xr56WhRbrJERmJ6bG2Xv77bdjCW4wLzAPjc8yY53IMIgjlfCidCuq4QMFnn2I8YcjXVZWtmxZ7SPK5ZdfrnklQjjOVFMDx59++unaOwZ+T8kIdlzvTvySuN7Fz6ogrHdBe19UT2Lgw4nxeKuT5yLe1/Ah+Pjx47Hiibz0uE5GMXGddPLr8mcZCnb+HLcib7VxAcHX6b///e+FxLVUBTscS1XFOaeB74sSgJVgh4UDL+P6EY9EbcCLKbyCnn/+ecGLfCKzEuzgsQEhwOhZYVUPvPpwL9zTicHzAUKF240tPHfgYVkUm0Un7fZLmaKeP+qiDK8VeGG6NQjmEDx0g8fZwoULTatBQoo5c+bE/Q1fNSFelKRZbWDmz5+vHfEzegQm2mxDRIP4aBdjxUywg4iPMAHqcWGr+0EoxLx3mlQHXsfwCsZ/uzF4TEH8VDOouqkjU8qqcwrPbcRYVQ0eaMiianwuY+5hDhaFQUg2ZtjEsx5HqNyK8+lum5Vgh2NMWLfU7Oxm98eGDJ5X6lFcs7JmGxF4OmJNhlDuxJAo5MMPPyzknWx1LTy7kBDLGHPNyX3gSfLuu+9qnoSZZnhGQezVE5ThdwoBV/8gkoxgx/XuxK+I6531jPLrehe090V1b4gPr7NmzXL9KMTeE57kusE5ARnRzYzrZJQK10nXPzPfXEDBzjdDVbwNxQKCjfvtt9+ueXCZfWlPVbDDMRJ4RegGMWjv3r1pObqSCi0zwQ7xivCV12wDl+heiG2EzUQijz4zwQ6bP3gfuDUIB0888UTCy/bs2aNtJIybQLf3gceBMf6Z2+uDXr6o5w+OXxkD4sOrE4Hw3Rrm94svvhi7DB5gEANUQ5IJHA00bsLxMoWjnyVtZhsYxBjDMUkrr1GrNuOoP7x1EnkWmQl2OF48atQoVyggDCIOmZ3IDjEIQirmbTIGDwQ8g4xJEpKpJ8jX4Gs+xBzjxxiIDl999VWhbsPr2ZiwCF7O8G6FgIcjgPDmhNCD3wTEYngkN2zYUM466yxNdFWPsifiCvEDwbqNBpF9ypQpJT4cZoIdPjJhDXJrTuKYqRsR3B+ejWpsP7t7w1sX8wHPzESGo7zwNMTx6mQMnnzwKuvatWsyl/vyGsQ7xrMKR9d0w3MR3o26JSPYcb078XPgepd4avhxvQva+yK8po3vkfC4e/nll10/07BeYj3VzSoRFNfJE2i5Trr+mfnmAgp2vhmq4m0ohDO7I1upCHbwzFHjGcALxO3Ld1FQMRPs1PvgRR5CJjZTEAVwBO6dd96Ji+mnX3PFFVcIju9YmbrxadOmjeZJo4sNeAHBV354E+BlFx4eEGsgLBizGur1499xrNbKcHRLzQaKpByIOYF4PxBtcE9sXvHiDS9I1XsLAiT6jPbQChMo6vmD488QBHTDhsitYIRr4d2iCsMQGdRjYzjapsbHg1eMU4+yovyNmG1gjPeD+AZvUswfeANiA75ixQrNw82YjVa/Bt5BOF5nZapgh7lj/AoMDyjMJQhkEGrwW8DG/Y033iiUSRRtg8iDjGpmBhEIR4LVbKX4Nxx5hWiK5zTEPxw5wUcW3Ef1CMKcRnxKq4yfRTk+fqjbLOGC1XFvCNwQunXDcT/MP3zUUbOdm/Udwh2O9kAQtDM8y6+//vq4Yji2qiZqsqunKP5uJtgZ74MjoVgj4UWKI6n6uoX1BPGMVLNbt9SNiDrv4PUIz2/MJWwYMR9wVBpHWSGoGs0uwy6egZhbeBcwGp6ByDqPNRr3w3FfxLXD/AYPxH81Wtu2bbWPGumIn1cUY5juOvGRxPjsRBgVowc37peMYMf17sRIcb0L3noXpPdFiPZ49hs90PEhJxkHBCRVMr7XWh2t5Tp54vnAdTLdq5p36qNg552x8F1LUhHsJk2apL34Gq0oA3e7gZtIsIMXIMQ3K28VxISDWKZ+lYcQaXUsLdHGBy+3OMKDmFSqwdsPcYKMHlIogyMoENPgMaKamVCKzedzzz1nuanAUWAc90PGYKMhHhCuoyVHINn5gxchCKbG2B52IpNVCyHuqOIu4kCp8RBxDBpfgY2mek4kRyH1qxJtYBIdgQNH9AuZy4yeePDAgVCNJBFmpgp2xjKIW4n5iiQBqkE0gLADryCjQdSDQI/4l6ohRACOkxjNLtsavCEhGKoel+jrbbfdljrwgNWAuKQQVozedRBY8Aw1G0d4YeKZrRs+bpjFaUuECb8xiIQIC5HI1My1KAsRykrgLc6hSbRuQezCPABX1fDcgrhpzACIMhDAECMOx9rMTN2IGMucc8452rpsdi3EaxybxXPCaBBMEQvSTEzDMXLEfzSOMY5iQSS3MniU4L1AFdfxruP06Htxjl+674XwGhCv9bkAj+xVq1YJ4hUaza1gx/UufqS43sXzyJT1zi/vi/iAoe497D7GWD2L1A8ASIZnFmqB6+QJglwn072yeac+CnbeGQvftSTZBQQdxcs6xCajJftQTzc4K8EOG2rE8LKLSwNvJByFNW7i4A2Al1czs9r4QDRBHC4kBkhkZsFWrbyfILAZU6sj2yA2SXYeABA0cNTFuBlBu1QPhHSPRZDrS3b+4AVVzcqK+YTfgVsbO3ZsoU0o4g2pYhWOP+P4ptHwO8dGuaTNagODjSKOtdklk4DHjyqcJDpibCXYITELng+IT2dlmEfwOlJFOyuvKQhsyF6qm9NYMPAQwjPH6PGFY5yqaFHSY1fS98d44NiNKm4m8oqGFzIykVoZNisQJSBAQQyEN6fVsUqEWbj77rst61IzbaKgF+JGoh1W6xZEOnic2SUnwjHY4cOHx/U90dEpq40IvN5wRDhRrFjw79+/v7aeGg2iopkIB4HNeOwY4t3o0aNtf64I8YE1Fc9o3eD1ZxR4bSvxYQEk4MLHCnjx6oa1BScDVHMr2HG9iyfI9a7wBMmE9c4v74vwKFbfH5NNymSWCAofPtX3X66TJ+YE10kfLqAOm0zBziEoFitMINkFBDXhSA8exkbzypdoK8EOMRiwoXBiEMVU7zPEPlLTlFttfHDEDYIIAv3bGVzQISIaN5E48oMjQeoROHjKGWNJYLOCTYsTM6ZqR/vgGQRxx+7otJO6M7FMsvMHnkA44mg0N79N43VmmZqRkVj16MTvBBswo5kJeyUxjlYbGGy41SzUVu3DcdkJEybE/gwBG8fNzcRyM8EOYgHmnxpvzOx+eOGEmIYv0bpBnIe4pia8gMeOUUzCcxPinhNDoiA9nhi8wOAthqO7dkk1nNQdlDJmHzvwPMPHFTNvLXiHwYPZ7Cs/RD4IrOoHHXhC47cIb4HvvvsuDh1+Z/C+hphkZpiHakZgsw1LSYyHmWAHz0F81HGSIR0ftPARyNg/bMTgEWfmbWq2EYEoiA9O6vPQjAfW9dzc3Ljs7nl5eVr2eNVQzviBDUf/nSTGQD2ISal7o4MHjkDDKzLIhmPbemZ79BMejQgRYmZuBTuud/EUud6Zz6Sgr3d+eV/E6QR1DcQ7jF3MULNRRazsW2+9Ne5P2NfgaKzRuE6eoMF1MrgrLQW74I5tkfcs2QUEDcPLL44EGS0Zjx18wR0/fnxSfbUKdG0m2OElE1+P7TzR9IbAswKClnFjBy8eHLVRzWzjg+PCTjPfoT6IDRAdjPbWW2/JlVdeGfdvqpB40kknafGE4GpuZ/v27dM8lhAHDNfZZb+1qy/T/57s/DE7coC5ZJe8wIz3jBkzCh3VxgYWG1mj4Tg3yhotGU8fBGA3C+Tv5LcATzi8jKhmtoHp06ePaTxJq/tAbIPnlNHg/YOje6qZCXY4LowszU5N9XTFdWaCviokQvBHOSeG3wkEOngYQniEeEA7QQCJSdTxhZiJ5y687szM7HeCjyKIk4Y4iYkMwh28rVTvSgiDEIfNEhMhVpoq8uEDDQRYNwZhK9mkJfAaxbNKNbN166qrrtJYOLWJEycW4ma2bqE+s43IyJEj4+IJ2t1X9VjFeGO9R4w9o3Xp0iUuvqVdHFrjtVhPEV8U8w5CvNuxsuuD1/6OoPDG+QIPU3jZwMPUzNwKdlzv4ilyvTOfAUFf7/zyvog9Ao7GGw3vjlYfpRI9z8xiy+LZir2V0bhOnqDBddJrK2T62kPBLn0sM66mZBcQgFK/yOLfkonNU1yC3WOPPaZ5SLgx1TsGSTbMgm2bbXzg+QQ3b6cGYRBHABG8VjezzZPZAgjvKfx7oqN8TtvBcs4JJDt/EGNO9fzCcS1jzCWnrZg1a1aheFhmwhGOnUFQNxrirpnF+Ep07+IS7CAa4PfvxlSvGvR55syZhaowE+wgjJnF67K6PwR9zFdj7Dw8X/CcMdr9999fyKMOogOShcCLlpYcAaM3hrEGK5FWLwMxG155ENgQswwfcOAZ7tSTE15l8JpWRVcIuIjDoxrWDAjjRkNGWwT1dmPFJdjhKCzEcqeGdQsJIozJGvBuoMZLRX3qRgQfjOCN58bDGx8L1KytiOOJuIRGu/TSS+M8zyHs4TeDD15OPm457b/fy2EOIF4hnmcwcMIzU427aeynW8GO6138r8RMsON65/eZZN9+v7wvqlnU0TO8ZyZ6Jlj1Hu+1xgzTKGcWY5nr5AmCXCft55JfS1Cw8+vIeaDdyS4gaPqdd95ZyCMFnnIXXXSRq54Vl2DndiOCTjzxxBOCZABGM3PnVgU7eMIgo56Zx0UiOIibZzx6g1g6qncGXqzx1R+bPqMhmQa8ebDxRFwyNUaEq0FhYUcEkp0/iJPUoEGDuHsgvhwyark1HMdTjyqYHYnFvFQ9PrH5dZLp0tim4hLscLxU9ZqxY6N+RIDnFIQE1UNGFezgUbJlyxa76gv9HcdnIXrqhi/Qqhcj4p8hNp5qEDmQ7Rljh9h0FO+c4UcAewhuzz77bKELEsVPM6sdcZMgWMDb2I1BgMPYO4lxivn19ddfx1UPTzk3IhUuLg7BDgIa4o259eRUPwZA+DZmXdY7r25E4MWhxqSzGwcI5JjXhw8fjhWFZ7Lq7a96jemFITbp865Xr16u+2rXPr/9XY31h+NrxpibZv1xK9hxvYunaCbYcb3z28xx316/vC8uWrRI8Gw02vTp07W43m4NoQjUMERmeyiukyfIcp10+yvzT3kKdv4ZK8+1NNkFBB2BJwk2vkZLJuskNl5YIOwML+hYNIzm5kgsBDQ1HpzdPRG3SM0Oh7b26NEj7lJVsEP8H3WTZncv/F31xoEXBvqtCg5I9qFm6DPWDw8CtBELLEQEHA9i3CsnI+CuTLLzB16UyMBntGQzgJpla8axP1UkUjNj4t7JeMTit2cMTG5FDMKy6oXk9Egs2BgzfjodFWw01Syq2CyqWQ5Vwc7t8XW9PaoXD47QmbG55JJLCh2jNPYJwj6OymKuYs4iPh6tMAHEn4MXKrKJqoYQDYiXU1zPORyfxXFQo+FIlyrEI/6ZmigkGc9WhGPAGmZn2PgjBpHRnB6JxaYpmePuapgGCH84PqyauhFxewxdrw9rGz5K6AaPR2RjNhqEPYQFQOZTK8P7AMZHn3d2yW3s2Pvt7/CCNIZhwAdCvLfYfTxwK9hxvYv/ZaiCHde7zFjv/PK+uGzZMm3PYLRk45PjvRbPeaMhNA8cDIzGdfIEDa6TfltJnbeXgp1zViypEEh2AUE12DSpR9bg+ZBISEplAMzi0jkV7LAhtsryl6hNZl+azIKvqoIdRD4scG5txIgRhTKFQvhQs/VhMwLPRKcx8uDNA08eeODBG8KtB4XbfmRK+WTnD2JYqWMAb049wYAbfggMrsY5XL9+vbRs2TKumscff7zQkXAIHMgeWxRm5kXgVLCD99KaNWtcN8uYVEW/GIHnVQFMFewg8uHF0q3BGwUMdUOgfWRbVA2iO7xeE4kHxmtwXBqespjjOJ7oNO6m2/b7qTw2/fAShae0ahCM8OwsToNHrDp38DyG+Gu06667TnBk02huwyW46ZdZeAangh3EYvWjmJN7mx1PxjxQE0+oGxGrY8R298TcAEPdrDK4w3sSXnx4HjoxPHewdmPe2WWSd1Kfl8vASxQfFuFlCsNHPsSuUpMVmfXBrWDH9S6eoro2cr3LjPXOL++L+Oiovj++++67MnjwYNePNLM4s/jwpr7/cp08gZbrpOufmW8uoGDnm6HyXkOTXUDQE7OvMAhsjyN6RWGpCHYQrLZv3+66Wchep272zRYudZMEAQWBt92aWbwH9Nss0yWOhsGjcdiwYXFx7+zuiWx8EBogrtp9SberK9P/nsr8QUBvZIvULVmxG9llkTnYaGbepGZJTeCVhCMLRWGpCHbdu3d3LG4Z2252PBibUPV4hyrYIXEBYp+5Ncy9J598MnYZvLtwTNLMywuxvpAdFuKG8Tif3T1xLBi/DYxV0IPfW7GA4IIPDmbCC2IBwuuzuM0sMLdZ4hiz5CT4HSBbcFFYKoIdPEE/+OAD180yO/Zk5m2obkSQwAmeg24NGUzfe++92GUQkDZt2mRaDQQpzFO00SwzsNW9IaIgJuVll13mtnmeLw8BDUKm0UvRLP6mVUfcCnaoh+vdCZrq2sj17gSbIK93fnlfhAecGg872Y+7d999d1z4CoSCMEuexHXyxBzgOun5JTTpBlKwSxodL0xlAUEMNTx8jZtPHDGBJ0RRBHVORbCDSIWv7W4N3jkIZG80My8KdZOEr0Wvvfaa29uJmdeGWUYlY8XwHETsQGQuRGBYs6NIZg3BSzfKq1/SXDc6gy9IZf4gzpPRi8xtdkYdO2IswjtPN4iwZoIQYrSpMeGS/bLvZMhTEezg3fLll186uU1cGXi/IlGM0XDEC54kRlMFO3gfqrEqndxcPZqOr8b4epzIINJCFMF8xZFhbJ6dGDLgIhi86m3r5Fo/l4F3GDyDjUkN0B+wxjPWbWKSdLFAbFFktjOamZcsklzguLPRkvVkc9L2VAQ7xHZTM+A6uafZRwOMl5plVN2IwEsf2VvdmnrEHGuYnRcdPthB5Bs7dqwmVOGDlxPr16+fdvQ5SB+3MMZgaDRkiXX63gYvTOMag3mgJuzBR0FjZmKudydoq2sj17vCMzGI652f3hfhHW2c424EfeNo4vkOJwfd8KyAI4RqXCdPEOE66WRl9mcZCnb+HDdPtDqVBQQdUAMW49+wqcSxy3RbKoJdpUqVtGDabs3MiwIvWwgSbzR1k4SsrR9++KHb22mZIx944IG467DBd5pAAgssNrgYA8T0MQv8bawcnntLly4VCJo09wRSmT9qBmLUhbFza/DmxLFY3ayOh+HvHTp0kJUrV8bdAlmPkaEr3ZaKYIeshWo7nbQPL4aqAGDmoaoKdvB2gteTW0OSEHi56oav0sYsz3b1YW5jriJ7L+arXWxAxBjDM8ltMhu7dnj17/BSRsw61TMKQhA8RhH3pqQMz1b8To02cuRIuf322+P+DR6XeL4aBUeIPxCQnD7X3fQxFcEOR00Rt9WtqcmZcIQbQrTqaapuROD1Bs9Rt6YmZ8LmHh7/Tg0f7xC/Ex+sPvvsM4E3YCKDdyc+BgTFzH4j6e6bGv6A690JwurayPXO/NcXtPXOT++LcFSAw4JueHZjTrs1fKyCGKeb1bOU6+QJslwn3f7K/FOegp1/xspzLU1lAUFnEJsH3mRGQ5wheHyl21IR7NAWHI2pUKGCq2aZHSNE1kfV6059AUb6c2wG3NrQoUMFmz7dsDFVPUvc1IlNIYQAbMLwHzPPq2Tjd7lpR1DLpjJ/1AQj9evXl59++sk1KhynMXqjJRKL8ZUU3mRGQ7Zns4ybrhuiXJCKYJesR6zZsQqz48GqYAdRCMfR3ZqaeACJPpDwI1lDwgAIeJirEBTMvPWSjfuVbJtK6jr8JnEUWPWEQkZXxC9TvduSbSeEJaeeRcZ7wDtS/XAD4RzHNVWDF6CaKOPFF18sdJQ92T4Yr0tFsEvW0wdriDGzqNWxJ3UjgvhGOK7q1iDQGecZvMPUBCBu6oS3JOYd4s7iuYUYsarhXQDzPQhWEoId17sTvxx1beR6lxnrnZ/eF9WEWj179pSFCxe6fvwhHJHxdFOij6NcJ6N4uU66/pn55gIKdr4ZKu81NJUFBL2BANSoUaM4UQlxlpClTj2GlmrvUxXs4LGjekTYtUk9bojsdxAAkL010SYJWSmRndKtqZmSko1tYnZfeBhCqMCG32jJxvdz27cglk9l/kDURnBzo5nFfUrEDYIOvHRwPF23RDG9cLwagofxGCa8T5G1Us1umep4pSLY4d7JZHVWj19YxbZSBTtknXSSqVplApZ4LumWbAwwM9ZINoPsasZYXSiHoPDG2FOpjpMXr0dcQDMhB+M0efLkpD2CsXHAbwT/jf8gEzEYJ5MoyewYKLyVu3btWggpko1gw2O0xo0bC4Qitx+R7MYrFcEu2WyViIcGz0/drLyF1Y0INoVIFOPG4G2JZ5ZRzMbRdDz30mGYz9dff73m9Wq0ZL3m09GmdNdREoId17sTo2i2NnK9C/5656f3RXwwQ/w53eAVjt+om49bmzdvLhR/G+FA1OP4+j24TkZJcJ1M94rnnfoo2HlnLHzXklQWEL2zyGyJQOpGw8Zq/vz5rh7udvBSFez+9a9/aS/ibkx150bweuPGRK/L7AUY3jJqzLBE90bsuTp16sQd3TVLRACPEyyE2OwhBtott9ziKusrvBGw6TWaWSZaN5wytWwq8wfMIZYaPYhwBFDN+JqILY5zIfuo0SCWd+nSxfIyZPpSN8mIETZu3Li0DmOqgp3bo/XgCIEOc0M39NUYP0X/d1Wwg2iCQMhujppC/IToYjSzwMw46oGA+JiviCPo5gggPH0gACEOn25WmWjTOnglWBk8teCxpRqyr0K8TCWWGMYC/IwCd15eXtyRHaddhye5MUs3RCQE67ZKDALBTs0SXBTZbVMR7NB3t0fk8SEIzzFjFna8ExjjaupM1Y0IBO+NGzc6Ra6VMwtTYZZ1F8IeMqFi3iFjrZvnKrzxESbA+NEtUagBVx0IQOFkkk5wvTsx8GZrI9c70Txbg7ze+el98auvvir08Qle5Wo81kSPM/UEFkIk7NixI+EHN66ThQU7rpMBWDR/7QIFu+CMZbH3JJUFRG8svrogeL3qUXbDDTfExXdKtXNmG7lHH31U8xpTzUzcGzRokHaUyqlh49K6deu44lYbEbNNklkA8kT3Nou/hZhmxsDN8ALCcVvj0VZ428DrxqmZJbZwKy46vVfQy6U6fyBsG72l3P5GIUAbk5vgWC2EJMSQsjLMDWw+1ePR8GpS4yemMn5qdjDUpcY10us328DcfPPNAgHMqeEIOgLEG81KpFcFO1xjlv050b3VuF14GYVA0Lx589hlCHAPocAoEOGYOgQOp6YmtsDYQngKoiFOGD4oqEcS8TtHBtZEv2unPNQj5Bg3zAk3H1fwvESiA6Onql3CBsxzbEbUI75uf3eJ+on2wINQjZ+qriN6HWbrFrwN8aHIqZllNrcSH1TBDvcwy+Kc6N7qMw8CLOYUBFPd4EWOeaOPTzLJsNTEFslsmpwy9FuvGkAgAAATjklEQVS5ZAQ79JHrXXSkud5Z/+KDvN756X0R61TDhg3j9nVu38kQy9zoqezkxBDXycKCHddJv62Q1u2lYBecsSz2nqS6gOgNNss6hr8hvh02Wm7cqFUI+DoOTwRsvlVzI9hhYwbBC4uGE1M9KOA5gaDwSNSgmtnGB0cMkQ2patWqtrfDhh5HiOENoBs2CLifMXA3WCCwvXGjCA87HM9yasOHDxdw0w39guia7qNZTtvj53Kpzh8EXcf46YaxxrG6RB5yell4bSHznjErMI4RIi6Unf3jH/8QxBJxOp/s6jP+HUcNIdYjHpRqbgQ7eFJh/mBzaGcQsLAZhHehboj/CI8240Ze/5uZYIf4c7jeybMKRynBHl4juiGeGTZiRjPLJAr2xqMmdn279tpr44I9J3vc3u4+Jf13eEYiKQoScRgNHomYJ+kysziHN954o7ZOOTV4pCKmmdHgUY6joYkMc13tC35v+De33t/qfeCpdvXVV5t6C7oR7LBuIaGGmuHVrF/wrkOYCaNXKzzTcMReTTiB680EOzcfKVAv1knjMw99xvprtBkzZsjAgQPj/g3iuRqCINFYnX322XFJgJI9Nu/0N+WncskKdlzvoqNsJthxvYuyCfJ657f3Rbwj4n1FN+wR8AxGGCQ7w14LJ5KMho87iBdsZ1wn/yRvvvlmHCauk3a/Gn/8nYKdP8bJk61MdQExdgpf5UeMGFGon3jBxouaGsPHDghEKQTqRhw5q2D8bgQ73A9iG7LJISh2IlNfLFEWL/t46Tczq5gw+EqPY1x2niHYlKobRqsMesiyNG3atFgzSpcurYk8EBzsDMeWsMEyHkNKNtC43b0y4e+pzh8IpRBmjZlF4bmDl51atWpZIsSRLQhEOLagG1744RXq5GUKX08RPwpCu2qIowgBGIKUG8NvC96bSGqBo4Fm5kaww/U4HoMMY4gdmcjUF0uUhShmfNk0Xm8m2OHvZkfQ1fviqB3EfDVrJOakKhLgWngzQnjUDYI74mni67Wd4fgIvJeNPO08uezq9OrfwQ5Ci9HwrMPxfbvnp5s+gSm8II0epvhoAYEZ97MzhH+Ap7XRIO4guY+d4cMMPKSNWfP0ayACPv/884WOWdvVid8G4g1h7TUKWcbr3Ah2uA5ejjjuaya66fXCCxIJNhCTyGh4dhg/Qhj/ZibY4e+JrtGvhzgIzkZRHr8LJIHCHDMaOOA5iGPuurVo0UI7Wg5vOzuDYIn11OjJ6uTZYFdvUP6erGDH9S76CzAT7PDvXO+Cvd757X0RH4VxysiYpR37OIRiSRQ+BGssHCPgia4bPjTiBAI8ou2M62RhwY7rpN2vxh9/p2Dnj3HyZCtTXUCMnYIIgK/dajY8vQyEAHgyYGOGQPlWhkUCmwB41BkDuqvlcfwNMb/MjpeZHYnVr4cQgc1Iq1atCjUBL+gIXv3www/HHV2CtwGy0pl516GSREGcscFGX8w8FrAJQbwm1UMAGxBsLiDGqYbjRv3794/7ZyyGEBMTeXhgY4eYXtOnT4+7Fkcq1Uy/nvyxerBR6Zg/anBfdBObRcSUg3inGo6eQ2xDPBGjWR3XtsKGTe0FF1xQKLg6ymMjjL/hayhi5CWKGwYxCtkxX3/99bhsYOp9cVQPIrTZhtlqA4M68JvGbxu/cdUgEmIjrR6dxYYS89XKu9VKsEP9f/nLX7QkBGYvpPAevOaaa+IEc1yDZxGyupoZ5j6ee0bDSzCCsKtCg7EMPlJAODEKFPg7jpiocQs9ODVcNcnMIwrHu1etWmX7ccXVjX4tbCa6wXsAgjMy1ZkZRHIcGTdmQ0U5bEAgwEJ4d2IQkTB+33zzTaHiSGaEjzwQthAryOz5j4uw1kKsx1d4rIEQQswMghuyQKO/ZnUlWreQERX1m81XZC6HF60a9xKhGSBGWrXbSrBDO3EkH3PZLAYgPjBddtllcdmw0d9EYTfMYutis4njwmrsSSM7eMVCuDV+1EKbIOKpITKcjHcQyyQr2IEF1ztrwY7rXbDXOz++L+J9SD3Bgw8ncEQw23vBAw/ODVi7jeY2hjjXyXgPO7DkOun/1ZSCnf/HsMR6kI4FRG38I488onnZWBle5nNzczVPL6SzhxiAzRCO1WCTjWOgiQxH3BA/CguJlQeAKtjhnviP7lUBjx1sjCBKIHYR/h2edwiSihdz1eCJBOHNyuyyriGZBDb6EC3RZxypg+ACjyPVexAbQAQnT5TRVj2uqz/MIRz85je/0YQAiBXIpIeYZogTBCHVeIQP1+DoJWJGWAVKL7Efpk9unI75A5EY3nJqMhMICIh/hs0jjqlBLIIXD36j2DAb7dRTT9W88uw80VSs+HL65z//WavTyjA/ISBC6IZnKoQsCM3Y0EJUxu8rkeG3P3LkSG3DbWWqYAeRAM8EPZYZ/j+EFHgnwXMGxyYXLlyotVsV9XHEEHMrkUdvIsEObcSGFEdzcKQDHnGIkYUYeRAwVPZ4aQUHCExmhvFFW+AFazQ8jyDIDRgwQBMC0EcIkOgPeOCFGJyNhsQLxkQHPpkmts1Us2PbXuCiAD4Aqceq8VzEs3LevHmFaoLoBHEZcwpzEGOP8YAorcZpxfqDcYKA7sYwrrjG6CmtXo+PWvBOh4clPvbg94LfPbwUINapz3L1engRwmsbcYScrlu4j9GbE2sVPuYgMQd+31i34K2HdQvPI6OhvVhD4clmZVaCnV4e6xbmXefOnbX5gCPtiDuLOH/GpBYo36ZNG21OWXlsmB3XxXUYU6zlEE3RVlyPZw24Yo7j44Ax5iSuQSZheD/SogRSEey43hUW7LjeZcZ658f3RYThwVqI56PR8C6IZzXEO7zjYR+DUwdYJ9X4yHiHnTJlSkKPbbNnK9dJ8xWH66R/V2IKdv4duxJveToWELNOQFhAgFIc0UuXwesHHmLwFrA79qcKdhCv4AGEF3U16Hei9kHIwqbHLu6CmWCHe1kdobW6JzYPWPSMiSbMymLjhE2u+hXLDWt4C2LDauU16KauTC2brvmDI7HYQEKwdmvYPEFQSGUcIUhjU6oKEm7bYiwPbyF4lj322GOa6JXIVMEOAiG8deEd5MYgLmLO2R1tVAU7eO/Bm9HsqGKi++NFFcdDEnnK4Xp8hIAou3XrVjfdiSuLl2bcy0lssaRvUgIX4jcHQbqozEyww70gfkEAVj0YnbYD6xE88uDllYxBjMbaAk8wNW5fMvXp12DzP3ToULn//vttM+qq6xYEZDxHXnzxRVdNwPF9iI8Ir5DIVMEOH6UQ+sIYu9XJjREnD88Mu98NPkZBmLXyQHRyL1yPzSaeZ7QogVQEO1zP9W6u9v6mG9e7wjMriOudX98XsZ9C241HXJ0+C/HxBacC7N4BrerjOima8wbXSae/OG+Xo2Dn7fHxdOvStYCYdRJfqRFkFN41dl5ziSBhEw7vHCSecBpXy0ywg+cAPHJuvfXWQl/rze6PTTzcuOGFZ2dmgh28OLCZU4+7WtWFFxR4EsBzwIlBtIOokchLw6oebELQLiuvICf3ZxnRXmKMXjpmAdCdcsImBtersdESXQ8PMBzxshOwnbQBm1oc98PxB3gVJWsQx7Exh9jmNPOmmWAH8RIJNCCuOcmKCsENxwOdxMpUBTuIFDjWCK9b9ci4FQcIrPC4cxKLDnXAIxExv+A969ZwHY4TJwol4LZOr5RH+INE3pepttNKsEO9OBaOdcVtUgscqcTzE94FqRri/SARBtYaq9iPTu6B9QqJKxBiIVH8S2NdZoIdjmrDex1ipBODlzbWLSfHRVXBDiI2PBThOap6oFrdG3MUQqdT4Rpef5g/bkVBCLJg+fTTT1OsUwYjVcEO1XG9ixfsuN6d+JEFdb3z8/si9lRwmMBJDqeG0z54J3OSeM+uTq6TXCftfiN++DsFOz+MkkfbmM4FxKqL+EKCuGsTJ07UxCUcc7EzfI1BDB+8yOM/br/OWAl2uC+OvML7AHGTjNlW9Tbhqz2O3yFekdMNsplgp3vyIZg5MrNi42Bm+AKFjQGOPyYTXB1HhkaNGqX1xxgcVr0XjlRBqINgiWN4tNQJFMX8we8FcX5wRFY/Eqq2FF/cbr/9du1IQjK/mUQ9h9AMjxIE+4d4ZXf0DnVBLAALxL06//zzXWccthLsUDe83hBTEsKomXcsjrXBAxZeRU6PBJsJdvrRWoj6iGGHWCyq4QgknksQefAy6tbQfggU8PZFf6zGF/Xi6B4+FsDzERkqg2pIloDYZUVliQQ7/Z4Qa5GgBGuUegzZ2C58TMFHGBwjTxR0O5m+4OgRjjtj3uFophOvOwjiEI4RIgFxTa1ix1m1x0ywAwMY2oHQFlYeiAhrgeQSEAmdPoPMBDvMfQjyEC3xwcDs/QCe7liz7rvvPm3+uTU80zDncJTXThjE5hIxmPDBwekHQrft8Xv5dAh2OgOud9GYtbp3Pde74K53fn9fxPsL1gzEDDYmPFOfZ/hoiuenm6zcTp+JXCe5Tjr9rXixHAU7L44K22RJAAIANkhwr8amBA9gbDQgjsFzAckgcOQlUYa6dOCFFxG+FmGDAE8LeJvh3ohh5PbeiQQ7va0Izo+XMsT8wgYHXlHIpOQ0WLldnxHjB1zXrFmjxdkCV8TzgrcF+oUMZBABaP4ggBhR8MbCkUEE4MXY4TeK34wak6soe4RjnDh6jXkCLzzEJ4EwhvmKdsCzpjjaA0ENm23MHwhdYIGjqE6yI6t8Egl2elkIFZiziM2C43DoI4Qzu2N4TscCwhASDyBsAJ6DiKOF++CYLZjCc4nH8JzSTE85fMDBhxV4Y2HOYUwQpgAemBiPVI6du2khNkb4vePjEn5/mHd4vsPbHB+v8FuEeJiu32KitmE9we8U8w7CGe4Jb3CzpE12fbQS7PTrMK8Rm3L9+vWaly/6C89ZbABr1qxpV72jv8OzC+swPF4x7/A8g/iK5wkEOjxPGNPVEcq0FuJ6F4+T611af16Br6y45w9ijuMdCc9p7DcQigF7Gjyri+vkDtdJrpN+m9gU7Pw2Ymxv4Ag4EewC12l2iAR8SsCJYOfTrrHZJOBZAnaCnWcbzoaRgI8JcL3z8eCx6RlHgOtkcIecgl1wx5Y98wkBCnY+GSg2kwREtLh4SIahGzyn1GyzBEUCJJBeAtyIpJcnayMBJwS43jmhxDIk4A0CXCe9MQ5F0QoKdkVBlXWSgAsCFOxcwGJREihhAtzAlPAA8PYZSYAbkYwcdna6hAlwvSvhAeDtScAFAa6TLmD5rCgFO58NGJsbPAIU7II3puxRcAlwAxPcsWXPvEuAGxHvjg1bFlwCXO+CO7bsWfAIcJ0M3pjqPaJgF9yxZc98QoCCnU8Gis0kAR6J5W+ABEqEADciJYKdN81wAhTsMvwHwO77igDXSV8Nl6vGUrBzhYuFSSD9BCjYpZ8paySBoiLADUxRkWW9JGBNgBsR/jpIoPgJcL0rfua8IwkkS4DrZLLkvH8dBTvvjxFbGHACFOwCPsDsXqAIcAMTqOFkZ3xCgBsRnwwUmxkoAlzvAjWc7EzACXCdDO4AU7AL7tiyZz4hQMHOJwPFZpIAj8TyN0ACJUKAG5ESwc6bZjgBCnYZ/gNg931FgOukr4bLVWMp2LnCxcIkkH4CFOzSz5Q1kkBREeAGpqjIsl4SsCbAjQh/HSRQ/AS43hU/c96RBJIlwHUyWXLev46CnffHiC0kARIgARIgARIgARIgARIgARIgARIgARLIIAIU7DJosNlVEiABEiABEiABEiABEiABEiABEiABEiAB7xOgYOf9MWILSYAESIAESIAESIAESIAESIAESIAESIAEMogABbsMGmx2lQRIgARIgARIgARIgARIgARIgARIgARIwPsEKNh5f4zYQhIgARIgARIgARIgARIgARIgARIgARIggQwiQMEugwabXSUBEiABEiABEiABEiABEiABEiABEiABEvA+AQp23h8jtpAESIAESIAESIAESIAESIAESIAESIAESCCDCFCwy6DBZldJgARIgARIgARIgARIgARIgARIgARIgAS8T4CCnffHiC0kARIgARIgARIgARIgARIgARIgARIgARLIIAIU7DJosNlVEiABEiABEiABEiABEiABEiABEiABEiAB7xOgYOf9MWILSYAESIAESIAESIAESIAESIAESIAESIAEMogABbsMGmx2lQRIgARIgARIgARIgARIgARIgARIgARIwPsEKNh5f4zYQhIgARIgARIgARIgARIgARIgARIgARIggQwiQMEugwabXSUBEiABEiABEiABEiABEiABEiABEiABEvA+AQp23h8jtpAESIAESIAESIAESIAESIAESIAESIAESCCDCFCwy6DBZldJgARIgARIgARIgARIgARIgARIgARIgAS8T4CCnffHiC0kARIgARIgARIgARIgARIgARIgARIgARLIIAIU7DJosNlVEiABEiABEiABEiABEiABEiABEiABEiAB7xOgYOf9MWILSYAESIAESIAESIAESIAESIAESIAESIAEMogABbsMGmx2lQRIgARIgARIgARIgARIgARIgARIgARIwPsEKNh5f4zYQhIgARIgARIgARIgARIgARIgARIgARIggQwiQMEugwabXSUBEiABEiABEiABEiABEiABEiABEiABEvA+gf8Hs+whwxaDH68AAAAASUVORK5CYII=\" width=\"630\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# draw vgg16\n",
    "\n",
    "data = {\n",
    "    \"8 x p3dn (measured)\": [2.05, 18.18, 38.33, 49.14, 56.48],\n",
    "    \"8 x p3dn (simulated)\": [2.07, 19.14, 42.31, 60.66, 99.10]\n",
    "    \n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"8 x p3dn (measured)\": \"o\",\n",
    "    \"8 x p3dn (simulated)\": \"^\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_bw_sim_scaling_vgg16.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Eval_network_util.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# recv bandwidth utilization\n",
    "\n",
    "file_name = \"../Eval_network_recv_util.pdf\"\n",
    "\n",
    "intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "\n",
    "resnet101 = [97.13,78.39,50.18,33.41,12.32]\n",
    "resnet50 = [95.65,65.72,33.39,21.5,8.78]\n",
    "vgg16 = [99.46, 92.55, 81.44, 67.66, 31.66]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, resnet50, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects2 = ax.bar(x , resnet101, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, vgg16, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "ax.set_ylabel('Bandwidth Utilization (%)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "\n",
    "box = ax.get_position()\n",
    "ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.9])\n",
    "\n",
    "ax.legend(\n",
    "    frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.25),\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# send bandwidth utilization\n",
    "\n",
    "file_name = \"../Eval_network_send_util.pdf\"\n",
    "\n",
    "intervals = ['1Gbps', '10Gbps', '25Gbps', '40Gbps', '100Gbps']\n",
    "\n",
    "resnet101 = [97.13,78.39,50.18,33.41,12.32]\n",
    "resnet50 = [95.53,65.61,33.33,21.44,8.77]\n",
    "vgg16 = [99.48, 92.58, 81.50, 67.40, 31.75]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, resnet50, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects2 = ax.bar(x , resnet101, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, vgg16, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "ax.set_ylabel('Bandwidth Utilization (%)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "ax.legend(\n",
    "    frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.25),\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "box = ax.get_position()\n",
    "ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.9])\n",
    "\n",
    "ax.set_ylim(0, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Eval_scaling_factor.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "Scaling factor in 100Gbps network\n",
    "decrease when increasing the size of nodes involved\n",
    "\"\"\"\n",
    "\n",
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# consider following equation for scaling factor $f$\n",
    "\n",
    "$$f = \\frac{T_{computation}}{T_{computation} + T_{coll\\_ops\\_overhead}} $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        event.shiftKey = false;\n",
       "        // Send a \"J\" for go to next cell\n",
       "        event.which = 74;\n",
       "        event.keyCode = 74;\n",
       "        manager.command_mode();\n",
       "        manager.handle_keydown(event);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "file_name = \"../Eval_scaling_factor.pdf\"\n",
    "\n",
    "intervals = ['ResNet50', 'ResNet101', 'VGG16']\n",
    "\n",
    "two_nodes = [85, 75, 50]\n",
    "four_nodes = [80, 70, 40]\n",
    "eight_nodes = [70, 60, 30]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, two_nodes, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects2 = ax.bar(x , four_nodes, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, eight_nodes, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "ax.set_ylabel('Device Efficiency (%)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "ax.legend(\n",
    "    frameon=False, ncol=1, loc='upper right',\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 110)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Scaling_Factor_of_Simulated_Results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "file_name = \"../Eval_simulated_vs_num_nodes.pdf\"\n",
    "\n",
    "intervals = ['16 GPUs', '32 GPUs', '64 GPUs']\n",
    "\n",
    "resnet101 = [68.92, 66.28, 66.99]\n",
    "sim_resnet101 = [99.65, 99.69, 99.51]\n",
    "\n",
    "resnet50 = [75.05, 74.24, 71.6]\n",
    "sim_resnet50 = [99.55, 99.50, 99.27]\n",
    "\n",
    "vgg16 = [55.99, 63.01, 59.88]\n",
    "sim_vgg16 = [99.56, 99.52, 99.19]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, resnet50, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects1_1 = ax.bar(x - width/n, np.array(sim_resnet50) - np.array(resnet50), \n",
    "                  width/n, linewidth=0.5,\n",
    "                  bottom=resnet50, edgecolor='black', color='tab:red')\n",
    "\n",
    "rects2 = ax.bar(x , resnet101, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "rects2_1 = ax.bar(x , np.array(sim_resnet101) - np.array(resnet101), width/n, \n",
    "                 linewidth=0.5, bottom = resnet101,\n",
    "                edgecolor='black', color='tab:red')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, vgg16, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "rects3_1 = ax.bar(x + width/n, np.array(sim_vgg16) - np.array(vgg16), \n",
    "                  width/n, linewidth=0.5, bottom = vgg16,\n",
    "                edgecolor='black', color='tab:red')\n",
    "\n",
    "ax.set_ylabel('Scaling factor(%)')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "box = ax.get_position()\n",
    "ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.9])\n",
    "ax.legend(\n",
    "    frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.25),\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "ax.axhline(100, ls='--', c='k')\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Scaling_vs_Num_servers.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "100G network\n",
    "\n",
    "Scaling factor vs number of servers\n",
    "\n",
    "\"\"\"\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# scaling factor\n",
    "\n",
    "$$\n",
    "f = \\frac{Tput_{GPUCluster}}{n \\times Tput_{oneGPU}}\n",
    "$$\n",
    "\n",
    "Where $n$ is the number of GPUs in GPUCluster"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "file_name = \"../Eval_scaling_vs_num_nodes.pdf\"\n",
    "\n",
    "intervals = ['8 GPUs', '16 GPUs', '32 GPUs', '64 GPUs']\n",
    "\n",
    "resnet101 = [82.73, 68.92, 66.28, 66.99]\n",
    "resnet50 = [85.54, 75.05, 74.24, 71.6]\n",
    "vgg16 = [88.73, 55.99, 63.01, 59.88]\n",
    "\n",
    "x = np.arange(len(intervals))\n",
    "width = 0.8\n",
    "n = 4\n",
    "\n",
    "font_size = 18\n",
    "plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "\n",
    "rects1 = ax.bar(x - width/n, resnet50, width/n, label='ResNet50', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:orange')\n",
    "\n",
    "rects2 = ax.bar(x , resnet101, width/n, label='ResNet101', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:green')\n",
    "\n",
    "# rects4 = ax.bar(x + width/n, unified_memory, width/n, label=\"Unified Memory\", linewidth=0.5,\n",
    "#                 edgecolor='black')\n",
    "rects3 = ax.bar(x + width/n, vgg16, width/n, label='VGG16', linewidth=0.5,\n",
    "                edgecolor='black', color='tab:blue')\n",
    "\n",
    "ax.set_ylabel('Scaling factor(%)')\n",
    "# ax.set_xlabel('# of GPU')\n",
    "# ax.set_title('End to End Latency: vs Simple Transmission (V100)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(intervals)\n",
    "\n",
    "box = ax.get_position()\n",
    "ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.9])\n",
    "\n",
    "ax.legend(\n",
    "    frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.2),\n",
    "          prop={'size': font_size-1})\n",
    "\n",
    "ax.set_ylim(0, 100)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# ax.axhline(100, ls='--', c='k')\n",
    "# fig.tight_layout()\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(file_name, format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/notebooks/Simulation_Compression_Ratio.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_fig(data, saveto, markers=None):\n",
    "    intervals = ['1X', '2X', '5X', '10X', '50X', '100X']\n",
    "    \n",
    "    # setup figure properties\n",
    "    font_size = 18\n",
    "    plt.rc('font',**{'size': font_size, 'family': 'Arial' })\n",
    "    plt.rc('pdf',fonttype = 42)\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(8, 3.69))\n",
    "    \n",
    "    x = np.arange(len(intervals))\n",
    "    # setup xticks\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels(intervals)\n",
    "    \n",
    "    ax.set_ylabel('Scaling factor (%)')\n",
    "    ax.set_ylim(0, 100)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    # end ax setups\n",
    "    \n",
    "    for label in data:\n",
    "        if markers:\n",
    "            m = markers[label]\n",
    "            ax.plot(x, data[label], label=label, marker=m)\n",
    "        else:\n",
    "            ax.plot(x, data[label], label=label)\n",
    "        \n",
    "    box = ax.get_position()\n",
    "    ax.set_position([box.x0, box.y0,\n",
    "                 box.width, box.height * 0.8])\n",
    "    \n",
    "    ax.legend(frameon=False, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.3),\n",
    "          prop={'size': font_size-1})\n",
    "    ax.axhline(100, ls='--', c='k')\n",
    "    \n",
    "    plt.savefig(saveto, format=\"pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# record 8 x p3dn with 10 Gbps \n",
    "\n",
    "data = {\n",
    "    \"ResNet50\": [53.91, 81.53, 99.25, 99.29, 99.28, 99.29],\n",
    "    \"ResNet101\": [49.92, 78.63, 99.51, 99.55, 99.56, 99.56],\n",
    "    \"VGG16\": [20.11, 36.62, 72.16, 99.15, 99.19, 99.18]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"ResNet50\": \"o\",\n",
    "    \"ResNet101\": \"^\",\n",
    "    \"VGG16\": \"s\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_sim_compression_10G.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support. ' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        fig.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option);\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width / mpl.ratio, fig.canvas.height / mpl.ratio);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>');\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# record 8 x p3dn with 100 Gbps \n",
    "\n",
    "data = {\n",
    "    \"ResNet50\": [99.27, 99.26, 99.24, 99.30, 99.28, 99.29],\n",
    "    \"ResNet101\": [99.51, 99.52, 99.51, 99.55, 99.57, 99.57],\n",
    "    \"VGG16\": [99.19, 99.18, 99.17, 99.20, 99.20, 99.18]\n",
    "}\n",
    "\n",
    "marks = {\n",
    "    \"ResNet50\": \"o\",\n",
    "    \"ResNet101\": \"^\",\n",
    "    \"VGG16\": \"s\"\n",
    "}\n",
    "\n",
    "draw_fig(data, \"../Eval_sim_compression_100G.pdf\", marks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

